Half-maximal Extended Drinfel'd Algebras

Extended Drinfel'd algebra (ExDA) is the underlying symmetry of non-Abelian duality in the low-energy effective theory of string theory. Non-Abelian U-dualities in maximal supergravities have been studied well, but there has been no study on non-Abelian dualities in half-maximal supergravities. In this paper, we construct the ExDA for half-maximal supergravities in $d\geq 4$. We also find an extension of the homogeneous classical Yang-Baxter equation in these theories.

==> anc/ExDA.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    172763,       4546]
NotebookOptionsPosition[    169703,       4484]
NotebookOutlinePosition[    170237,       4504]
CellTagsIndexPosition[    170194,       4501]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Half-maximal ExDA",
 FontSize->24,
 FontWeight->"Bold"]], "Subsection",
 Editable->False,
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"b8354b72-8d18-45d8-8858-81fae3c59257"],

Cell[TextData[StyleBox["Please enter the dimensions for O(dim, dim + nn) \
T-duality.",
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0]]], "Text",
 Editable->False,ExpressionUUID->"8b4472b1-db9e-43c4-8350-9b7bf63e59c7"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"Unprotect", "[", 
    RowBox[{"dim", ",", "nn", ",", "theory"}], "]"}], ";"}], "CodeText",
  FontSize->9], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"dim", "=", "4"}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "1", " ", "\[LessEqual]", " ", "dim", " ", "\[LessEqual]", " ", "6"}], 
    " ", "*)"}]}],
  FontSize->18], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"nn", "=", "0"}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"0", " ", "\[LessEqual]", " ", "nn"}], " ", "*)"}]}],
  FontSize->18], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"theory", "=", "0"}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Option", ":", " ", "0", ":", " ", 
      RowBox[{"Half", "-", 
       RowBox[{"maximal", " ", "ExDA"}]}]}], ",", " ", 
     RowBox[{"1", ":", " ", 
      RowBox[{
      "ExDA", " ", "for", " ", "the", " ", "duality", " ", "group", " ", 
       SuperscriptBox["R", "+"], " ", "x", " ", "O", 
       RowBox[{"(", 
        RowBox[{"dim", ",", " ", 
         RowBox[{"dim", " ", "+", " ", "nn"}]}], ")"}]}]}]}], " ", "*)"}]}],
  FontSize->18], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Protect", "[", 
    RowBox[{
    "dim", ",", "nn", ",", "fff", ",", "fffd", ",", "ff1", ",", "fff2", ",", 
     "ZZ", ",", "F21", ",", "f", ",", "fd", ",", "Z", ",", "f21", ",", "f2", 
     ",", "f1", ",", "X", ",", "XX", ",", "YY", ",", "TT", 
     StyleBox[
      StyleBox[",", "CodeText",
       FontSize->9], "CodeText",
      FontSize->9], 
     StyleBox[
      StyleBox[
       StyleBox["T", "CodeText",
        FontSize->9], "CodeText",
       FontSize->9], "CodeText",
      FontSize->9], ",", "xx", ",", "Genx", ",", "H", ",", "EdU", ",", "Dbr", 
     ",", "theory"}], "]"}], ";", 
   RowBox[{"SelectionMove", "[", 
    RowBox[{
     RowBox[{"EvaluationNotebook", "[", "]"}], ",", "Next", ",", "Cell"}], 
    "]"}], ";", 
   RowBox[{"SelectionEvaluateCreateCell", "[", 
    RowBox[{"EvaluationNotebook", "[", "]"}], "]"}], ";"}], "CodeText",
  FontSize->9]}], "Input",ExpressionUUID->"d66b507d-c93f-46ad-a1bc-\
991e9fac6fdf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"0", "\[LessEqual]", "dim", "\[LessEqual]", "6"}], "&&", 
     RowBox[{"IntegerQ", "[", "dim", "]"}], "&&", 
     RowBox[{"0", "\[LessEqual]", "nn"}], "&&", 
     RowBox[{"IntegerQ", "[", "nn", "]"}], "&&", 
     RowBox[{"Or", "[", 
      RowBox[{
       RowBox[{"theory", "\[Equal]", "0"}], ",", 
       RowBox[{"theory", "\[Equal]", "1"}]}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "KK", ",", "R2u", ",", "R1u", ",", "R2d", ",", "R1d", ",", "Rsl", ",", 
        "Rp", ",", "Rg", ",", "t0", ",", "ff0", ",", "ffd", ",", "ff2", ",", 
        "F2", ",", "kd", ",", "IS", ",", "ISS", ",", "ISg", ",", "W0", ",", 
        "W1", ",", "W2", ",", "WW", ",", "kF", ",", "rsls", ",", "Fd", ",", 
        "adDim", ",", "Tu", ",", "Td", ",", "Th"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"dim", "\[LessEqual]", "4"}], ",", 
         RowBox[{"Th", "=", "1"}], ",", 
         RowBox[{"dim", "\[GreaterEqual]", "5"}], ",", 
         RowBox[{"Th", "=", 
          RowBox[{"Which", "[", 
           RowBox[{
            RowBox[{"theory", "\[Equal]", "0"}], ",", "0", ",", 
            RowBox[{"theory", "\[Equal]", "1"}], ",", "1"}], "]"}]}]}], "]"}],
        ";", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"Th", "\[Equal]", "1"}], ",", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{
            RowBox[{"Vdim", "=", 
             RowBox[{
              RowBox[{"2", "dim"}], "+", "nn"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"KK", "[", 
              RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
             RowBox[{
              RowBox[{"KK", "[", 
               RowBox[{"p", ",", "q"}], "]"}], "=", 
              RowBox[{"Which", "[", 
               RowBox[{
                RowBox[{"nn", ">", "0"}], ",", 
                RowBox[{"ArrayFlatten", "[", 
                 RowBox[{"(", GridBox[{
                    {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "q"}], "}"}], "\[Rule]", "1"}], "}"}], 
                    ",", "dim"}], "]"}], "0", "0"},
                    {"0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"nn", ",", "nn"}], "}"}]}], "]"}], "0"},
                    {"0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"q", ",", "p"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}], "}"}], ",", "dim"}], "]"}]}
                   }], ")"}], "]"}], ",", 
                RowBox[{"nn", "\[Equal]", "0"}], ",", 
                RowBox[{"ArrayFlatten", "[", 
                 RowBox[{"(", GridBox[{
                    {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "q"}], "}"}], "\[Rule]", "1"}], "}"}], 
                    ",", "dim"}], "]"}], "0"},
                    {"0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"q", ",", "p"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}], "}"}], ",", "dim"}], "]"}]}
                   }], ")"}], "]"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
            
            RowBox[{
             RowBox[{"R2u", "[", 
              RowBox[{"p1_", ",", "p2_"}], "]"}], ":=", 
             RowBox[{
              RowBox[{"R2u", "[", 
               RowBox[{"p1", ",", "p2"}], "]"}], "=", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"p1", "\[Equal]", "p2"}], ",", 
                RowBox[{"SparseArray", "[", 
                 RowBox[{
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"Vdim", ",", "Vdim"}], "}"}]}], "]"}], ",", 
                RowBox[{"Which", "[", 
                 RowBox[{
                  RowBox[{"nn", ">", "0"}], ",", 
                  RowBox[{"ArrayFlatten", "[", 
                   RowBox[{"(", GridBox[{
                    {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p1", ",", "p2"}], "}"}], "\[Rule]", "1"}], ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p2", ",", "p1"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}]}], "}"}], ",", "dim"}], "]"}]},
                    {"0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"nn", ",", "nn"}], "}"}]}], "]"}], "0"},
                    {"0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}]}
                    }], ")"}], "]"}], ",", 
                  RowBox[{"nn", "\[Equal]", "0"}], ",", 
                  RowBox[{"ArrayFlatten", "[", 
                   RowBox[{"(", GridBox[{
                    {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p1", ",", "p2"}], "}"}], "\[Rule]", "1"}], ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p2", ",", "p1"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}]}], "}"}], ",", "dim"}], "]"}]},
                    {"0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}]}
                    }], ")"}], "]"}]}], "]"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"R2d", "[", 
              RowBox[{"p1_", ",", "p2_"}], "]"}], ":=", 
             RowBox[{"-", 
              RowBox[{"Transpose", "[", 
               RowBox[{"R2u", "[", 
                RowBox[{"p1", ",", "p2"}], "]"}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"R1u", "[", 
              RowBox[{"p_", ",", "C_"}], "]"}], ":=", 
             RowBox[{
              RowBox[{"R1u", "[", 
               RowBox[{"p", ",", "C"}], "]"}], "=", 
              RowBox[{"Which", "[", 
               RowBox[{
                RowBox[{"nn", ">", "0"}], ",", 
                RowBox[{"ArrayFlatten", "[", 
                 RowBox[{"(", GridBox[{
                    {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "C"}], "}"}], "\[Rule]", "1"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "nn"}], "}"}]}], "]"}], "0"},
                    {"0", "0", 
                    RowBox[{"-", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"C", ",", "p"}], "}"}], "\[Rule]", "1"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"nn", ",", "dim"}], "}"}]}], "]"}]}]},
                    {"0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}]}
                   }], ")"}], "]"}], ",", 
                RowBox[{"nn", "\[Equal]", "0"}], ",", 
                RowBox[{"SparseArray", "[", 
                 RowBox[{
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"Vdim", ",", "Vdim"}], "}"}]}], "]"}]}], "]"}]}]}],
             ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"R1d", "[", 
              RowBox[{"p_", ",", "C_"}], "]"}], ":=", 
             RowBox[{"-", 
              RowBox[{"Transpose", "[", 
               RowBox[{"R1u", "[", 
                RowBox[{"p", ",", "C"}], "]"}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Rp", "=", 
             RowBox[{"SparseArray", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"i_", ",", "i_"}], "}"}], "\[Rule]", 
                 FractionBox["1", 
                  RowBox[{"8", "-", "dim"}]]}], "}"}], ",", "Vdim"}], "]"}]}],
             ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Rg", "[", 
              RowBox[{"I_", ",", "J_"}], "]"}], ":=", 
             RowBox[{
              RowBox[{"Rg", "[", 
               RowBox[{"I", ",", "J"}], "]"}], "=", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"I", "\[Equal]", "J"}], ",", 
                RowBox[{
                 RowBox[{"SparseArray", "[", 
                  RowBox[{
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"Vdim", ",", "Vdim"}], "}"}]}], "]"}], "//", 
                 "SparseArray"}], ",", 
                RowBox[{"Which", "[", 
                 RowBox[{
                  RowBox[{"nn", ">", "0"}], ",", 
                  RowBox[{"ArrayFlatten", "[", 
                   RowBox[{"(", GridBox[{
                    {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0", "0"},
                    {"0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"I", ",", "J"}], "}"}], "\[Rule]", "1"}], ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"J", ",", "I"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}]}], "}"}], ",", "nn"}], "]"}], "0"},
                    {"0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}]}
                    }], ")"}], "]"}], ",", 
                  RowBox[{"nn", "\[Equal]", "0"}], ",", 
                  RowBox[{"SparseArray", "[", 
                   RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"Vdim", ",", "Vdim"}], "}"}]}], "]"}]}], "]"}]}], 
               "]"}]}]}], ";"}]}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Th", "\[Equal]", "0"}], "&&", 
          RowBox[{"dim", "\[Equal]", "5"}]}], ",", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{
            RowBox[{"Vdim", "=", 
             RowBox[{
              RowBox[{"2", "dim"}], "+", "nn", "+", "1"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"KK", "[", 
              RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
             RowBox[{
              RowBox[{"KK", "[", 
               RowBox[{"p", ",", "q"}], "]"}], "=", 
              RowBox[{"Which", "[", 
               RowBox[{
                RowBox[{"nn", ">", "0"}], ",", 
                RowBox[{"ArrayFlatten", "[", 
                 RowBox[{"(", GridBox[{
                    {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "q"}], "}"}], "\[Rule]", "1"}], "}"}], 
                    ",", "dim"}], "]"}], "0", "0", "0"},
                    {"0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"nn", ",", "nn"}], "}"}]}], "]"}], "0", "0"},
                    {"0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"q", ",", "p"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}], "}"}], ",", "dim"}], "]"}], "0"},
                    {"0", "0", "0", "0"}
                   }], ")"}], "]"}], ",", 
                RowBox[{"nn", "\[Equal]", "0"}], ",", 
                RowBox[{"ArrayFlatten", "[", 
                 RowBox[{"(", GridBox[{
                    {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "q"}], "}"}], "\[Rule]", "1"}], "}"}], 
                    ",", "dim"}], "]"}], "0", "0"},
                    {"0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"q", ",", "p"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}], "}"}], ",", "dim"}], "]"}], "0"},
                    {"0", "0", "0"}
                   }], ")"}], "]"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
            
            RowBox[{
             RowBox[{"R2u", "[", 
              RowBox[{"p1_", ",", "p2_"}], "]"}], ":=", 
             RowBox[{
              RowBox[{"R2u", "[", 
               RowBox[{"p1", ",", "p2"}], "]"}], "=", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"p1", "\[Equal]", "p2"}], ",", 
                RowBox[{"SparseArray", "[", 
                 RowBox[{
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"Vdim", ",", "Vdim"}], "}"}]}], "]"}], ",", 
                RowBox[{"Which", "[", 
                 RowBox[{
                  RowBox[{"nn", ">", "0"}], ",", 
                  RowBox[{"ArrayFlatten", "[", 
                   RowBox[{"(", GridBox[{
                    {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p1", ",", "p2"}], "}"}], "\[Rule]", "1"}], ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p2", ",", "p1"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}]}], "}"}], ",", "dim"}], "]"}], "0"},
                    {"0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"nn", ",", "nn"}], "}"}]}], "]"}], "0", "0"},
                    {"0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0"},
                    {"0", "0", "0", "0"}
                    }], ")"}], "]"}], ",", 
                  RowBox[{"nn", "\[Equal]", "0"}], ",", 
                  RowBox[{"ArrayFlatten", "[", 
                   RowBox[{"(", GridBox[{
                    {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p1", ",", "p2"}], "}"}], "\[Rule]", "1"}], ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p2", ",", "p1"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}]}], "}"}], ",", "dim"}], "]"}], "0"},
                    {"0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0"},
                    {"0", "0", "0"}
                    }], ")"}], "]"}]}], "]"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"R2d", "[", 
              RowBox[{"p1_", ",", "p2_"}], "]"}], ":=", 
             RowBox[{"-", 
              RowBox[{"Transpose", "[", 
               RowBox[{"R2u", "[", 
                RowBox[{"p1", ",", "p2"}], "]"}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"R1u", "[", 
              RowBox[{"p_", ",", "C_"}], "]"}], ":=", 
             RowBox[{
              RowBox[{"R1u", "[", 
               RowBox[{"p", ",", "C"}], "]"}], "=", 
              RowBox[{"Which", "[", 
               RowBox[{
                RowBox[{"nn", ">", "0"}], ",", 
                RowBox[{"ArrayFlatten", "[", 
                 RowBox[{"(", GridBox[{
                    {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "C"}], "}"}], "\[Rule]", "1"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "nn"}], "}"}]}], "]"}], "0", "0"},
                    {"0", "0", 
                    RowBox[{"-", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"C", ",", "p"}], "}"}], "\[Rule]", "1"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"nn", ",", "dim"}], "}"}]}], "]"}]}], "0"},
                    {"0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0"},
                    {"0", "0", "0", "0"}
                   }], ")"}], "]"}], ",", 
                RowBox[{"nn", "\[Equal]", "0"}], ",", 
                RowBox[{"SparseArray", "[", 
                 RowBox[{
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"Vdim", ",", "Vdim"}], "}"}]}], "]"}]}], "]"}]}]}],
             ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"R1d", "[", 
              RowBox[{"p_", ",", "C_"}], "]"}], ":=", 
             RowBox[{"-", 
              RowBox[{"Transpose", "[", 
               RowBox[{"R1u", "[", 
                RowBox[{"p", ",", "C"}], "]"}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Rp", "=", 
             RowBox[{"Which", "[", 
              RowBox[{
               RowBox[{"nn", ">", "0"}], ",", 
               RowBox[{"ArrayFlatten", "[", 
                RowBox[{"(", GridBox[{
                   {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i_", ",", "i_"}], "}"}], "\[Rule]", 
                    FractionBox["1", "3"]}], "}"}], ",", "dim"}], "]"}], "0", 
                    "0", "0"},
                   {"0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i_", ",", "i_"}], "}"}], "\[Rule]", 
                    FractionBox["1", "3"]}], "}"}], ",", "nn"}], "]"}], "0", 
                    "0"},
                   {"0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i_", ",", "i_"}], "}"}], "\[Rule]", 
                    FractionBox["1", "3"]}], "}"}], ",", "dim"}], "]"}], 
                    "0"},
                   {"0", "0", "0", 
                    RowBox[{"-", 
                    FractionBox["2", "3"]}]}
                  }], ")"}], "]"}], ",", 
               RowBox[{"nn", "\[Equal]", "0"}], ",", 
               RowBox[{"ArrayFlatten", "[", 
                RowBox[{"(", GridBox[{
                   {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i_", ",", "i_"}], "}"}], "\[Rule]", 
                    FractionBox["1", "3"]}], "}"}], ",", "dim"}], "]"}], "0", 
                    "0"},
                   {"0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i_", ",", "i_"}], "}"}], "\[Rule]", 
                    FractionBox["1", "3"]}], "}"}], ",", "dim"}], "]"}], 
                    "0"},
                   {"0", "0", 
                    RowBox[{"-", 
                    FractionBox["2", "3"]}]}
                  }], ")"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Rg", "[", 
              RowBox[{"I_", ",", "J_"}], "]"}], ":=", 
             RowBox[{
              RowBox[{"Rg", "[", 
               RowBox[{"I", ",", "J"}], "]"}], "=", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"I", "\[Equal]", "J"}], ",", 
                RowBox[{
                 RowBox[{"SparseArray", "[", 
                  RowBox[{
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"Vdim", ",", "Vdim"}], "}"}]}], "]"}], "//", 
                 "SparseArray"}], ",", 
                RowBox[{"Which", "[", 
                 RowBox[{
                  RowBox[{"nn", ">", "0"}], ",", 
                  RowBox[{"ArrayFlatten", "[", 
                   RowBox[{"(", GridBox[{
                    {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0", "0", 
                    "0"},
                    {"0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"I", ",", "J"}], "}"}], "\[Rule]", "1"}], ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"J", ",", "I"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}]}], "}"}], ",", "nn"}], "]"}], "0", 
                    "0"},
                    {"0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0"},
                    {"0", "0", "0", "0"}
                    }], ")"}], "]"}], ",", 
                  RowBox[{"nn", "\[Equal]", "0"}], ",", 
                  RowBox[{"SparseArray", "[", 
                   RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"Vdim", ",", "Vdim"}], "}"}]}], "]"}]}], "]"}]}], 
               "]"}]}]}], ";"}]}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Th", "\[Equal]", "0"}], "&&", 
          RowBox[{"dim", "\[Equal]", "6"}]}], ",", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{
            RowBox[{"Vdim", "=", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "dim"}], "+", "nn"}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"KK", "[", 
              RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
             RowBox[{
              RowBox[{"KK", "[", 
               RowBox[{"p", ",", "q"}], "]"}], "=", 
              RowBox[{"Which", "[", 
               RowBox[{
                RowBox[{"nn", ">", "0"}], ",", 
                RowBox[{"ArrayFlatten", "[", 
                 RowBox[{"(", GridBox[{
                    {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "q"}], "}"}], "\[Rule]", "1"}], "}"}], 
                    ",", "dim"}], "]"}], "0", "0", "0", "0", "0"},
                    {"0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "q"}], "}"}], "\[Rule]", "1"}], "}"}], 
                    ",", "dim"}], "]"}], "0", "0", "0", "0"},
                    {"0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"nn", ",", "nn"}], "}"}]}], "]"}], "0", "0", 
                    "0"},
                    {"0", "0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"nn", ",", "nn"}], "}"}]}], "]"}], "0", "0"},
                    {"0", "0", "0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"q", ",", "p"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}], "}"}], ",", "dim"}], "]"}], "0"},
                    {"0", "0", "0", "0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"q", ",", "p"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}], "}"}], ",", "dim"}], "]"}]}
                   }], ")"}], "]"}], ",", 
                RowBox[{"nn", "\[Equal]", "0"}], ",", 
                RowBox[{"ArrayFlatten", "[", 
                 RowBox[{"(", GridBox[{
                    {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "q"}], "}"}], "\[Rule]", "1"}], "}"}], 
                    ",", "dim"}], "]"}], "0", "0", "0"},
                    {"0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "q"}], "}"}], "\[Rule]", "1"}], "}"}], 
                    ",", "dim"}], "]"}], "0", "0"},
                    {"0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"q", ",", "p"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}], "}"}], ",", "dim"}], "]"}], "0"},
                    {"0", "0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"q", ",", "p"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}], "}"}], ",", "dim"}], "]"}]}
                   }], ")"}], "]"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
            
            RowBox[{
             RowBox[{"R2u", "[", 
              RowBox[{"p1_", ",", "p2_"}], "]"}], ":=", 
             RowBox[{
              RowBox[{"R2u", "[", 
               RowBox[{"p1", ",", "p2"}], "]"}], "=", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"p1", "\[Equal]", "p2"}], ",", 
                RowBox[{"SparseArray", "[", 
                 RowBox[{
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"Vdim", ",", "Vdim"}], "}"}]}], "]"}], ",", 
                RowBox[{"Which", "[", 
                 RowBox[{
                  RowBox[{"nn", ">", "0"}], ",", 
                  RowBox[{"ArrayFlatten", "[", 
                   RowBox[{"(", GridBox[{
                    {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0", "0", 
                    "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p1", ",", "p2"}], "}"}], "\[Rule]", "1"}], ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p2", ",", "p1"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}]}], "}"}], ",", "dim"}], "]"}], "0"},
                    {"0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0", "0", 
                    "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p1", ",", "p2"}], "}"}], "\[Rule]", "1"}], ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p2", ",", "p1"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}]}], "}"}], ",", "dim"}], "]"}]},
                    {"0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"nn", ",", "nn"}], "}"}]}], "]"}], "0", "0", 
                    "0"},
                    {"0", "0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"nn", ",", "nn"}], "}"}]}], "]"}], "0", "0"},
                    {"0", "0", "0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0"},
                    {"0", "0", "0", "0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}]}
                    }], ")"}], "]"}], ",", 
                  RowBox[{"nn", "\[Equal]", "0"}], ",", 
                  RowBox[{"ArrayFlatten", "[", 
                   RowBox[{"(", GridBox[{
                    {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p1", ",", "p2"}], "}"}], "\[Rule]", "1"}], ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p2", ",", "p1"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}]}], "}"}], ",", "dim"}], "]"}], "0"},
                    {"0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p1", ",", "p2"}], "}"}], "\[Rule]", "1"}], ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p2", ",", "p1"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}]}], "}"}], ",", "dim"}], "]"}]},
                    {"0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0"},
                    {"0", "0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}]}
                    }], ")"}], "]"}]}], "]"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"R2d", "[", 
              RowBox[{"p1_", ",", "p2_"}], "]"}], ":=", 
             RowBox[{"-", 
              RowBox[{"Transpose", "[", 
               RowBox[{"R2u", "[", 
                RowBox[{"p1", ",", "p2"}], "]"}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"R1u", "[", 
              RowBox[{"p_", ",", "C_"}], "]"}], ":=", 
             RowBox[{
              RowBox[{"R1u", "[", 
               RowBox[{"p", ",", "C"}], "]"}], "=", 
              RowBox[{"Which", "[", 
               RowBox[{
                RowBox[{"nn", ">", "0"}], ",", 
                RowBox[{"ArrayFlatten", "[", 
                 RowBox[{"(", GridBox[{
                    {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "C"}], "}"}], "\[Rule]", "1"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "nn"}], "}"}]}], "]"}], "0", "0", "0"},
                    {"0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "C"}], "}"}], "\[Rule]", "1"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "nn"}], "}"}]}], "]"}], "0", "0"},
                    {"0", "0", "0", "0", 
                    RowBox[{"-", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"C", ",", "p"}], "}"}], "\[Rule]", "1"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"nn", ",", "dim"}], "}"}]}], "]"}]}], "0"},
                    {"0", "0", "0", "0", "0", 
                    RowBox[{"-", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"C", ",", "p"}], "}"}], "\[Rule]", "1"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"nn", ",", "dim"}], "}"}]}], "]"}]}]},
                    {"0", "0", "0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0"},
                    {"0", "0", "0", "0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}]}
                   }], ")"}], "]"}], ",", 
                RowBox[{"nn", "\[Equal]", "0"}], ",", 
                RowBox[{"SparseArray", "[", 
                 RowBox[{
                  RowBox[{"{", "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"Vdim", ",", "Vdim"}], "}"}]}], "]"}]}], "]"}]}]}],
             ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"R1d", "[", 
              RowBox[{"p_", ",", "C_"}], "]"}], ":=", 
             RowBox[{"-", 
              RowBox[{"Transpose", "[", 
               RowBox[{"R1u", "[", 
                RowBox[{"p", ",", "C"}], "]"}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"rsls", "[", 
              RowBox[{"\[Gamma]_", ",", "\[Delta]_"}], "]"}], ":=", 
             RowBox[{
              RowBox[{"rsls", "[", 
               RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "=", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], 
                    RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"\[Beta]", ",", "\[Delta]"}], "]"}]}], "-", 
                    RowBox[{
                    FractionBox["1", "2"], 
                    RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
                    RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Beta]", ",", "2"}], "}"}]}], "]"}], "//", 
                 "SparseArray"}], "//", "Simplify"}], "//", 
               "SparseArray"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Rsl", "[", 
              RowBox[{"\[Gamma]_", ",", "\[Delta]_"}], "]"}], ":=", 
             RowBox[{
              RowBox[{"Rsl", "[", 
               RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], "=", 
              RowBox[{"Which", "[", 
               RowBox[{
                RowBox[{"nn", ">", "0"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ArrayFlatten", "[", 
                   RowBox[{"(", GridBox[{
                    {
                    RowBox[{"KroneckerProduct", "[", 
                    RowBox[{
                    RowBox[{"rsls", "[", 
                    RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], ",", 
                    RowBox[{"IdentityMatrix", "[", "dim", "]"}]}], "]"}], "0",
                     "0"},
                    {"0", 
                    RowBox[{"KroneckerProduct", "[", 
                    RowBox[{
                    RowBox[{"rsls", "[", 
                    RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], ",", 
                    RowBox[{"IdentityMatrix", "[", "nn", "]"}]}], "]"}], 
                    "0"},
                    {"0", "0", 
                    RowBox[{"KroneckerProduct", "[", 
                    RowBox[{
                    RowBox[{"rsls", "[", 
                    RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], ",", 
                    RowBox[{"IdentityMatrix", "[", "dim", "]"}]}], "]"}]}
                    }], ")"}], "]"}], "//", "Simplify"}], "//", 
                 "SparseArray"}], ",", 
                RowBox[{"nn", "\[Equal]", "0"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ArrayFlatten", "[", 
                   RowBox[{"(", GridBox[{
                    {
                    RowBox[{"KroneckerProduct", "[", 
                    RowBox[{
                    RowBox[{"rsls", "[", 
                    RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], ",", 
                    RowBox[{"IdentityMatrix", "[", "dim", "]"}]}], "]"}], "0"},
                    {"0", 
                    RowBox[{"KroneckerProduct", "[", 
                    RowBox[{
                    RowBox[{"rsls", "[", 
                    RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}], ",", 
                    RowBox[{"IdentityMatrix", "[", "dim", "]"}]}], "]"}]}
                    }], ")"}], "]"}], "//", "Simplify"}], "//", 
                 "SparseArray"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Rg", "[", 
              RowBox[{"I_", ",", "J_"}], "]"}], ":=", 
             RowBox[{
              RowBox[{"Rg", "[", 
               RowBox[{"I", ",", "J"}], "]"}], "=", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"I", "\[Equal]", "J"}], ",", 
                RowBox[{
                 RowBox[{"SparseArray", "[", 
                  RowBox[{
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"Vdim", ",", "Vdim"}], "}"}]}], "]"}], "//", 
                 "SparseArray"}], ",", 
                RowBox[{"Which", "[", 
                 RowBox[{
                  RowBox[{"nn", ">", "0"}], ",", 
                  RowBox[{"ArrayFlatten", "[", 
                   RowBox[{"(", GridBox[{
                    {
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0", "0", 
                    "0", "0", "0"},
                    {"0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0", "0", 
                    "0", "0"},
                    {"0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"I", ",", "J"}], "}"}], "\[Rule]", "1"}], ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"J", ",", "I"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}]}], "}"}], ",", "nn"}], "]"}], "0", 
                    "0", "0"},
                    {"0", "0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"I", ",", "J"}], "}"}], "\[Rule]", "1"}], ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"J", ",", "I"}], "}"}], "\[Rule]", 
                    RowBox[{"-", "1"}]}]}], "}"}], ",", "nn"}], "]"}], "0", 
                    "0"},
                    {"0", "0", "0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}], "0"},
                    {"0", "0", "0", "0", "0", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}]}
                    }], ")"}], "]"}], ",", 
                  RowBox[{"nn", "\[Equal]", "0"}], ",", 
                  RowBox[{"SparseArray", "[", 
                   RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"Vdim", ",", "Vdim"}], "}"}]}], "]"}]}], "]"}]}], 
               "]"}]}]}], ";"}]}], "]"}]}], "]"}], ";", "\n", 
       RowBox[{"t0", "=", 
        RowBox[{"SparseArray", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"i_", ",", "i_"}], "}"}], "\[Rule]", 
           RowBox[{"-", "1"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"Vdim", ",", "Vdim"}], "}"}]}], "]"}]}], ";", "\n", 
       RowBox[{
        RowBox[{"kd", "[", 
         RowBox[{"aa_", ",", "bb_"}], "]"}], ":=", 
        RowBox[{"-", 
         RowBox[{"KK", "[", 
          RowBox[{"bb", ",", "aa"}], "]"}]}]}], ";", "\n", 
       RowBox[{
        RowBox[{"IS", "[", "p_", "]"}], ":=", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"Permutations", "[", 
           RowBox[{
            RowBox[{"Range", "[", "dim", "]"}], ",", 
            RowBox[{"{", "p", "}"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"#", "\[Equal]", 
            RowBox[{"Sort", "[", "#", "]"}]}], "&"}]}], "]"}]}], ";", "\n", 
       RowBox[{"ISS", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"A", ",", "B"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"B", ",", "nn"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"A", ",", "dim"}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
       ";", "\n", 
       RowBox[{
        RowBox[{"ISg", "[", "p_", "]"}], ":=", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"Permutations", "[", 
           RowBox[{
            RowBox[{"Range", "[", "nn", "]"}], ",", 
            RowBox[{"{", "p", "}"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"#", "\[Equal]", 
            RowBox[{"Sort", "[", "#", "]"}]}], "&"}]}], "]"}]}], ";", "\n", 
       RowBox[{"Td", "=", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "r2d", ",", "r1d", ",", "kkk", ",", "r2g", ",", "r1u", ",", 
            "r2u"}], "}"}], ",", 
          RowBox[{"Which", "[", 
           RowBox[{
            RowBox[{"Or", "[", 
             RowBox[{
              RowBox[{"Th", "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{"Th", "\[Equal]", "0"}], "&&", 
               RowBox[{"dim", "\[Equal]", "5"}]}]}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"{", "Rp", "}"}], ",", 
                 RowBox[{
                  RowBox[{"r2d", "@@@", 
                   RowBox[{"IS", "[", "2", "]"}]}], "/.", 
                  RowBox[{"{", 
                   RowBox[{"r2d", "\[Rule]", "R2d"}], "}"}]}], ",", 
                 RowBox[{
                  RowBox[{"r1d", "@@@", "ISS"}], "/.", 
                  RowBox[{"r1d", "\[Rule]", "R1d"}]}], ",", 
                 RowBox[{
                  RowBox[{"Flatten", "[", 
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"kkk", "[", 
                    RowBox[{"II", ",", "JJ"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"II", ",", "dim"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"JJ", ",", "dim"}], "}"}]}], "]"}], "]"}], "/.", 
                  RowBox[{"kkk", "\[Rule]", "KK"}]}], ",", 
                 RowBox[{
                  RowBox[{"r2g", "@@@", 
                   RowBox[{"ISg", "[", "2", "]"}]}], "/.", 
                  RowBox[{"{", 
                   RowBox[{"r2g", "\[Rule]", "Rg"}], "}"}]}], ",", 
                 RowBox[{
                  RowBox[{"r1u", "@@@", "ISS"}], "/.", 
                  RowBox[{"r1u", "\[Rule]", "R1u"}]}], ",", 
                 RowBox[{
                  RowBox[{"r2u", "@@@", 
                   RowBox[{"IS", "[", "2", "]"}]}], "/.", 
                  RowBox[{"{", 
                   RowBox[{"r2u", "\[Rule]", "R2u"}], "}"}]}]}], "]"}], "//", 
               "SparseArray"}], "//", "Simplify"}], "//", "SparseArray"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Th", "\[Equal]", "0"}], "&&", 
             RowBox[{"dim", "\[Equal]", "6"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Rsl", "[", 
                    RowBox[{"2", ",", "1"}], "]"}], ",", 
                   RowBox[{
                    RowBox[{"\[Sqrt]", "2"}], 
                    RowBox[{"Rsl", "[", 
                    RowBox[{"1", ",", "1"}], "]"}]}], ",", 
                   RowBox[{"Rsl", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], "}"}], ",", 
                 RowBox[{
                  RowBox[{"r2d", "@@@", 
                   RowBox[{"IS", "[", "2", "]"}]}], "/.", 
                  RowBox[{"{", 
                   RowBox[{"r2d", "\[Rule]", "R2d"}], "}"}]}], ",", 
                 RowBox[{
                  RowBox[{"r1d", "@@@", "ISS"}], "/.", 
                  RowBox[{"r1d", "\[Rule]", "R1d"}]}], ",", 
                 RowBox[{
                  RowBox[{"Flatten", "[", 
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"kkk", "[", 
                    RowBox[{"II", ",", "JJ"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"II", ",", "dim"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"JJ", ",", "dim"}], "}"}]}], "]"}], "]"}], "/.", 
                  RowBox[{"kkk", "\[Rule]", "KK"}]}], ",", 
                 RowBox[{
                  RowBox[{"r2g", "@@@", 
                   RowBox[{"ISg", "[", "2", "]"}]}], "/.", 
                  RowBox[{"{", 
                   RowBox[{"r2g", "\[Rule]", "Rg"}], "}"}]}], ",", 
                 RowBox[{
                  RowBox[{"r1u", "@@@", "ISS"}], "/.", 
                  RowBox[{"r1u", "\[Rule]", "R1u"}]}], ",", 
                 RowBox[{
                  RowBox[{"r2u", "@@@", 
                   RowBox[{"IS", "[", "2", "]"}]}], "/.", 
                  RowBox[{"{", 
                   RowBox[{"r2u", "\[Rule]", "R2u"}], "}"}]}]}], "]"}], "//", 
               "SparseArray"}], "//", "Simplify"}], "//", "SparseArray"}]}], 
           "]"}]}], "]"}]}], ";", "\n", 
       RowBox[{"Tu", "=", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "r2u", ",", "r1u", ",", "kkk", ",", "r2g", ",", "r1d", ",", 
            "r2d"}], "}"}], ",", 
          RowBox[{"Which", "[", 
           RowBox[{
            RowBox[{"Or", "[", 
             RowBox[{
              RowBox[{"Th", "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{"Th", "\[Equal]", "0"}], "&&", 
               RowBox[{"dim", "\[Equal]", "5"}]}]}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"8", "-", "dim"}], ")"}]}], "Rp"}], "}"}], ",", 
                 RowBox[{
                  RowBox[{"r2u", "@@@", 
                   RowBox[{"IS", "[", "2", "]"}]}], "/.", 
                  RowBox[{"{", 
                   RowBox[{"r2u", "\[Rule]", "R2u"}], "}"}]}], ",", 
                 RowBox[{
                  RowBox[{"r1u", "@@@", "ISS"}], "/.", 
                  RowBox[{"r1u", "\[Rule]", "R1u"}]}], ",", 
                 RowBox[{
                  RowBox[{"Flatten", "[", 
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"kkk", "[", 
                    RowBox[{"II", ",", "JJ"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"II", ",", "dim"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"JJ", ",", "dim"}], "}"}]}], "]"}], "]"}], "/.", 
                  RowBox[{"kkk", "\[Rule]", "kd"}]}], ",", 
                 RowBox[{
                  RowBox[{"r2g", "@@@", 
                   RowBox[{"ISg", "[", "2", "]"}]}], "/.", 
                  RowBox[{"{", 
                   RowBox[{"r2g", "\[Rule]", "Rg"}], "}"}]}], ",", 
                 RowBox[{
                  RowBox[{"r1d", "@@@", "ISS"}], "/.", 
                  RowBox[{"r1d", "\[Rule]", "R1d"}]}], ",", 
                 RowBox[{
                  RowBox[{"r2d", "@@@", 
                   RowBox[{"IS", "[", "2", "]"}]}], "/.", 
                  RowBox[{"{", 
                   RowBox[{"r2d", "\[Rule]", "R2d"}], "}"}]}]}], "]"}], "//", 
               "SparseArray"}], "//", "Simplify"}], "//", "SparseArray"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Th", "\[Equal]", "0"}], "&&", 
             RowBox[{"dim", "\[Equal]", "6"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Rsl", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"\[Sqrt]", "2"}]}], 
                    RowBox[{"Rsl", "[", 
                    RowBox[{"1", ",", "1"}], "]"}]}], ",", 
                   RowBox[{"-", 
                    RowBox[{"Rsl", "[", 
                    RowBox[{"2", ",", "1"}], "]"}]}]}], "}"}], ",", 
                 RowBox[{
                  RowBox[{"r2u", "@@@", 
                   RowBox[{"IS", "[", "2", "]"}]}], "/.", 
                  RowBox[{"{", 
                   RowBox[{"r2u", "\[Rule]", "R2u"}], "}"}]}], ",", 
                 RowBox[{
                  RowBox[{"r1u", "@@@", "ISS"}], "/.", 
                  RowBox[{"r1u", "\[Rule]", "R1u"}]}], ",", 
                 RowBox[{
                  RowBox[{"Flatten", "[", 
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"kkk", "[", 
                    RowBox[{"II", ",", "JJ"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"II", ",", "dim"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"JJ", ",", "dim"}], "}"}]}], "]"}], "]"}], "/.", 
                  RowBox[{"kkk", "\[Rule]", "kd"}]}], ",", 
                 RowBox[{
                  RowBox[{"r2g", "@@@", 
                   RowBox[{"ISg", "[", "2", "]"}]}], "/.", 
                  RowBox[{"{", 
                   RowBox[{"r2g", "\[Rule]", "Rg"}], "}"}]}], ",", 
                 RowBox[{
                  RowBox[{"r1d", "@@@", "ISS"}], "/.", 
                  RowBox[{"r1d", "\[Rule]", "R1d"}]}], ",", 
                 RowBox[{
                  RowBox[{"r2d", "@@@", 
                   RowBox[{"IS", "[", "2", "]"}]}], "/.", 
                  RowBox[{"{", 
                   RowBox[{"r2d", "\[Rule]", "R2d"}], "}"}]}]}], "]"}], "//", 
               "SparseArray"}], "//", "Simplify"}], "//", "SparseArray"}]}], 
           "]"}]}], "]"}]}], ";", "\n", 
       RowBox[{"adDim", "=", 
        RowBox[{"Length", "[", "Td", "]"}]}], ";", "\n", 
       RowBox[{"ff0", "=", 
        RowBox[{
         RowBox[{"SymmetrizedArray", "[", 
          RowBox[{
           RowBox[{"pos_", "\[RuleDelayed]", 
            RowBox[{"fff", "@@", "pos"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"dim", ",", "dim", ",", "dim"}], "}"}], ",", " ", 
           RowBox[{"Antisymmetric", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "]"}], "//", 
         "SparseArray"}]}], ";", "\n", 
       RowBox[{"ffd", "=", 
        RowBox[{
         RowBox[{"SymmetrizedArray", "[", 
          RowBox[{
           RowBox[{"pos_", "\[RuleDelayed]", 
            RowBox[{"fffd", "@@", "pos"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"dim", ",", "dim", ",", "dim"}], "}"}], ",", " ", 
           RowBox[{"Antisymmetric", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "]"}], "//", 
         "SparseArray"}]}], ";", "\n", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"nn", ">", "0"}], ",", 
         RowBox[{
          RowBox[{"ff2", "=", 
           RowBox[{
            RowBox[{"SymmetrizedArray", "[", 
             RowBox[{
              RowBox[{"pos_", "\[RuleDelayed]", 
               RowBox[{"fff2", "@@", "pos"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"dim", ",", "nn", ",", "nn"}], "}"}], ",", " ", 
              RowBox[{"Antisymmetric", "[", 
               RowBox[{"{", 
                RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "]"}], "//", 
            "SparseArray"}]}], ";", 
          RowBox[{
           RowBox[{"F2", "[", "A__", "]"}], ":=", 
           RowBox[{"ff2", "[", 
            RowBox[{"[", "A", "]"}], "]"}]}]}]}], "]"}], ";", "\n", 
       RowBox[{
        RowBox[{"Fd", "[", "A__", "]"}], ":=", 
        RowBox[{"ffd", "[", 
         RowBox[{"[", "A", "]"}], "]"}]}], ";", "\n", 
       RowBox[{
        RowBox[{"kF", "[", 
         RowBox[{"A_", ",", "b_", ",", "c_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"ff0", "[", 
           RowBox[{"[", 
            RowBox[{"A", ",", "b", ",", "c"}], "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"ZZ", "[", "A", "]"}], 
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"b", ",", "c"}], "]"}]}]}]}], ";", "\n", 
       RowBox[{
        RowBox[{"WW", "[", "A_", "]"}], ":=", 
        RowBox[{
         RowBox[{"WW", "[", "A", "]"}], "=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"r2d", ",", "r1d", ",", "kkkk", ",", "r2g"}], "}"}], ",", 
           
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{"Or", "[", 
              RowBox[{
               RowBox[{"Th", "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{"Th", "\[Equal]", "0"}], "&&", 
                RowBox[{"dim", "\[Equal]", "5"}]}]}], "]"}], ",", 
             RowBox[{"Which", "[", 
              RowBox[{
               RowBox[{"A", ">", "dim"}], ",", 
               RowBox[{"SparseArray", "[", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", "adDim"}], "]"}], ",", 
               RowBox[{"A", "\[LessEqual]", "dim"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"f", "[", "A", "]"}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], 
                    RowBox[{
                    RowBox[{"TensorContract", "[", 
                    RowBox[{"ff0", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "[", 
                    RowBox[{"[", "A", "]"}], "]"}]}]}], "}"}], ",", 
                   RowBox[{
                    RowBox[{"r2d", "@@@", 
                    RowBox[{"Map", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"{", "A", "}"}], ",", "#"}], "]"}], "&"}], ",", 
                    RowBox[{"IS", "[", "2", "]"}]}], "]"}]}], "/.", 
                    RowBox[{"r2d", "\[Rule]", "Fd"}]}], ",", 
                   RowBox[{
                    RowBox[{"r1d", "@@@", 
                    RowBox[{"Map", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"{", "A", "}"}], ",", "#"}], "]"}], "&"}], ",", 
                    "ISS"}], "]"}]}], "/.", 
                    RowBox[{"r1d", "\[Rule]", "ff1"}]}], ",", 
                   RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"kkkk", "[", 
                    RowBox[{"A", ",", "II", ",", "JJ"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"II", ",", "dim"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"JJ", ",", "dim"}], "}"}]}], "]"}], "]"}], "/.", 
                    RowBox[{"kkkk", "\[Rule]", "kF"}]}], ",", 
                   RowBox[{
                    RowBox[{"r2g", "@@@", 
                    RowBox[{"Map", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"{", "A", "}"}], ",", "#"}], "]"}], "&"}], ",", 
                    RowBox[{"ISg", "[", "2", "]"}]}], "]"}]}], "/.", 
                    RowBox[{"{", 
                    RowBox[{"r2g", "\[Rule]", "F2"}], "}"}]}], ",", 
                   RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{
                    RowBox[{"Length", "[", "ISS", "]"}], "+", 
                    RowBox[{"Length", "[", 
                    RowBox[{"IS", "[", "2", "]"}], "]"}]}]}], "]"}]}], "]"}], 
                 "//", "Simplify"}], "//", "SparseArray"}]}], "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Th", "\[Equal]", "0"}], "&&", 
              RowBox[{"dim", "\[Equal]", "6"}]}], ",", 
             RowBox[{"Which", "[", 
              RowBox[{
               RowBox[{"A", ">", "dim"}], ",", 
               RowBox[{
                RowBox[{"SparseArray", "[", 
                 RowBox[{
                  RowBox[{"{", "}"}], ",", "adDim"}], "]"}], "//", 
                "SparseArray"}], ",", 
               RowBox[{"A", "\[LessEqual]", "dim"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"F21", "[", "A", "]"}], ",", 
                    RowBox[{
                    RowBox[{"\[Sqrt]", "2"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "4"], 
                    RowBox[{"(", 
                    RowBox[{"-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"ff0", "[", 
                    RowBox[{"[", 
                    RowBox[{"A", ",", "a", ",", "a"}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "dim"}], "}"}]}], "]"}]}], ")"}]}], "+", 
                    FractionBox[
                    RowBox[{"fff", "[", "A", "]"}], "2"]}], ")"}]}], ",", 
                    "0"}], "}"}], ",", 
                   RowBox[{
                    RowBox[{"r2d", "@@@", 
                    RowBox[{"Map", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"{", "A", "}"}], ",", "#"}], "]"}], "&"}], ",", 
                    RowBox[{"IS", "[", "2", "]"}]}], "]"}]}], "/.", 
                    RowBox[{"r2d", "\[Rule]", "Fd"}]}], ",", 
                   RowBox[{
                    RowBox[{"r1d", "@@@", 
                    RowBox[{"Map", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"{", "A", "}"}], ",", "#"}], "]"}], "&"}], ",", 
                    "ISS"}], "]"}]}], "/.", 
                    RowBox[{"r1d", "\[Rule]", "ff1"}]}], ",", 
                   RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"kkkk", "[", 
                    RowBox[{"A", ",", "II", ",", "JJ"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"II", ",", "dim"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"JJ", ",", "dim"}], "}"}]}], "]"}], "]"}], "/.", 
                    RowBox[{"kkkk", "\[Rule]", "kF"}]}], ",", 
                   RowBox[{
                    RowBox[{"r2g", "@@@", 
                    RowBox[{"Map", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"{", "A", "}"}], ",", "#"}], "]"}], "&"}], ",", 
                    RowBox[{"ISg", "[", "2", "]"}]}], "]"}]}], "/.", 
                    RowBox[{"{", 
                    RowBox[{"r2g", "\[Rule]", "F2"}], "}"}]}], ",", 
                   RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{
                    RowBox[{"Length", "[", "ISS", "]"}], "+", 
                    RowBox[{"Length", "[", 
                    RowBox[{"IS", "[", "2", "]"}], "]"}]}]}], "]"}]}], "]"}], 
                 "//", "Simplify"}], "//", "SparseArray"}]}], "]"}]}], 
            "]"}]}], "]"}]}]}], ";", "\n", 
       RowBox[{
        RowBox[{"WW", "[", 
         RowBox[{"A_", ",", "0"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"WW", "[", 
          RowBox[{"A", ",", "0"}], "]"}], "=", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{"A", ">", "dim"}], ",", "0", ",", 
           RowBox[{"A", "\[LessEqual]", "dim"}], ",", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{"Or", "[", 
              RowBox[{
               RowBox[{"Th", "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{"Th", "\[Equal]", "0"}], "&&", 
                RowBox[{"dim", "\[Equal]", "5"}]}]}], "]"}], ",", 
             RowBox[{
              RowBox[{
               FractionBox["1", 
                RowBox[{"8", "-", "dim"}]], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f", "[", "A", "]"}], "+", 
                 RowBox[{
                  FractionBox["1", "2"], 
                  RowBox[{
                   RowBox[{"TensorContract", "[", 
                    RowBox[{"ff0", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "[", 
                   RowBox[{"[", "A", "]"}], "]"}]}]}], ")"}]}], "-", 
              RowBox[{"ZZ", "[", "A", "]"}]}], ",", 
             RowBox[{
              RowBox[{"Th", "\[Equal]", "0"}], "&&", 
              RowBox[{"dim", "\[Equal]", "6"}]}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "4"], 
                 RowBox[{"(", 
                  RowBox[{"-", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"ff0", "[", 
                    RowBox[{"[", 
                    RowBox[{"A", ",", "a", ",", "a"}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "dim"}], "}"}]}], "]"}]}], ")"}]}], "+", 
                FractionBox[
                 RowBox[{"fff", "[", "A", "]"}], "2"]}], ")"}], "-", 
              RowBox[{"ZZ", "[", "A", "]"}]}]}], "]"}]}], "]"}]}]}], ";", 
       "\n", 
       RowBox[{"W1", "=", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"WW", "[", "A", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "Vdim"}], "}"}]}], "]"}], "//", 
         "SparseArray"}]}], ";", "\n", 
       RowBox[{"W0", "=", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"WW", "[", 
            RowBox[{"A", ",", "0"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "Vdim"}], "}"}]}], "]"}], "//", 
         "SparseArray"}]}], ";", "\n", 
       RowBox[{"W2", "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"W1", ".", "Td"}], "+", 
           RowBox[{"TensorProduct", "[", 
            RowBox[{"W0", ",", "t0"}], "]"}]}], "//", "Simplify"}], "//", 
         "SparseArray"}]}], ";", "\n", 
       RowBox[{"Unprotect", "[", 
        RowBox[{"XX", ",", "YY", ",", "TT"}], "]"}], ";", "\n", 
       RowBox[{"XX", "=", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"W2", "+", 
           RowBox[{
            RowBox[{"Transpose", "[", 
             RowBox[{"TensorContract", "[", 
              RowBox[{
               RowBox[{"Tu", ".", "W2"}], ",", 
               RowBox[{"{", 
                RowBox[{"2", ",", "4"}], "}"}]}], "]"}], "]"}], ".", "Td"}], 
           "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", "-", "dim"}]], 
            RowBox[{"TensorProduct", "[", 
             RowBox[{
              RowBox[{"TensorContract", "[", 
               RowBox[{"W2", ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "3"}], "}"}]}], "]"}], ",", "t0"}], 
             "]"}]}]}], "]"}], "//", "SparseArray"}]}], ";", "\n", 
       RowBox[{"YY", "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"SparseArray", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i_", ",", "j_", ",", "i_", ",", "j_"}], "}"}], 
               "\[Rule]", "1"}], "}"}], ",", "Vdim"}], "]"}], "+", 
           RowBox[{"TensorTranspose", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"TensorTranspose", "[", 
               RowBox[{"Tu", ",", 
                RowBox[{"{", 
                 RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], ".", 
              "Td"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "4", ",", "1"}], "}"}]}], "]"}], 
           "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", "-", "dim"}]], 
            RowBox[{"SparseArray", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i_", ",", "j_", ",", "j_", ",", "i_"}], "}"}], 
                "\[Rule]", "1"}], "}"}], ",", "Vdim"}], "]"}]}]}], "//", 
          "Simplify"}], "//", "SparseArray"}]}], ";", "\n", 
       RowBox[{"TT", "=", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{"Th", "\[Equal]", "1"}], ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"T", ",", 
                  RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", "Blue"}],
                "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "dim"}], "}"}]}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"T", ",", 
                  RowBox[{"OverDot", "[", "i", "]"}]}], "]"}], ",", 
                "Purple"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "nn"}], "}"}]}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"Superscript", "[", 
                 RowBox[{"T", ",", 
                  RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", "Red"}], 
               "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "dim"}], "}"}]}], "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"Th", "\[Equal]", "0"}], "&&", 
           RowBox[{"dim", "\[Equal]", "5"}]}], ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"T", ",", 
                  RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", "Blue"}],
                "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "dim"}], "}"}]}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"T", ",", 
                  RowBox[{"OverDot", "[", "i", "]"}]}], "]"}], ",", 
                "Purple"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "nn"}], "}"}]}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"Superscript", "[", 
                 RowBox[{"T", ",", 
                  RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", "Red"}], 
               "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "dim"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"Style", "[", 
              RowBox[{
               RowBox[{"Superscript", "[", 
                RowBox[{"T", ",", "\"\<*\>\""}], "]"}], ",", "Green"}], "]"}],
              "}"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"Th", "\[Equal]", "0"}], "&&", 
           RowBox[{"dim", "\[Equal]", "6"}]}], ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"T", ",", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<+\>\"", ",", 
                    RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}], "]"}], 
                ",", "Blue"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "dim"}], "}"}]}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"T", ",", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<-\>\"", ",", 
                    RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}], "]"}], 
                ",", "Blue"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "dim"}], "}"}]}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"T", ",", "\"\<+\>\"", ",", 
                  RowBox[{"OverDot", "[", "i", "]"}]}], "]"}], ",", 
                "Purple"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "nn"}], "}"}]}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"T", ",", "\"\<-\>\"", ",", 
                  RowBox[{"OverDot", "[", "i", "]"}]}], "]"}], ",", 
                "Purple"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "nn"}], "}"}]}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"Subsuperscript", "[", 
                 RowBox[{"T", ",", "\"\<+\>\"", ",", 
                  RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", "Red"}], 
               "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "dim"}], "}"}]}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"Subsuperscript", "[", 
                 RowBox[{"T", ",", "\"\<-\>\"", ",", 
                  RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", "Red"}], 
               "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "dim"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
       ";", "\n", 
       RowBox[{"Protect", "[", 
        RowBox[{"XX", ",", "YY", ",", "TT"}], "]"}], ";", "\n", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"Or", "[", 
          RowBox[{
           RowBox[{"Th", "\[Equal]", "1"}], ",", 
           RowBox[{
            RowBox[{"Th", "\[Equal]", "0"}], "&&", 
            RowBox[{"dim", "\[Equal]", "5"}]}]}], "]"}], ",", 
         RowBox[{"Print", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"#", ",", "16"}], "]"}], "&"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
               "\"\<Duality group\>\"", ",", "Red", ",", "Bold", ",", "18"}], 
               "]"}], ",", "\"\< is \>\"", ",", 
              RowBox[{"Style", "[", 
               RowBox[{
                
                SuperscriptBox["\"\<\[DoubleStruckCapitalR]\>\"", 
                 "\"\<+\>\""], ",", "Blue", ",", "Bold", ",", "18"}], "]"}], 
              ",", 
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"StringJoin", "[", 
                 RowBox[{"{", 
                  RowBox[{"\"\< \[Times] O(\>\"", ",", 
                   RowBox[{"ToString", "[", "dim", "]"}], ",", "\"\<,\>\"", 
                   ",", 
                   RowBox[{"ToString", "[", 
                    RowBox[{"dim", "+", "nn"}], "]"}], ",", "\"\<)\>\""}], 
                  "}"}], "]"}], ",", "Blue", ",", "Bold", ",", "18"}], 
               "]"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Th", "\[Equal]", "0"}], "&&", 
          RowBox[{"dim", "\[Equal]", "6"}]}], ",", 
         RowBox[{"Print", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"#", ",", "16"}], "]"}], "&"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
               "\"\<Duality group\>\"", ",", "Red", ",", "Bold", ",", "18"}], 
               "]"}], ",", "\"\< is \>\"", ",", 
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"StringJoin", "[", 
                 RowBox[{"{", 
                  RowBox[{"\"\<SL(2) \[Times] O(\>\"", ",", 
                   RowBox[{"ToString", "[", "dim", "]"}], ",", "\"\<,\>\"", 
                   ",", 
                   RowBox[{"ToString", "[", 
                    RowBox[{"dim", "+", "nn"}], "]"}], ",", "\"\<)\>\""}], 
                  "}"}], "]"}], ",", "Blue", ",", "Bold", ",", "18"}], 
               "]"}]}], "}"}]}], "]"}]}]}], "]"}], ";", "\n", 
       RowBox[{"Print", "@@", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"#", ",", "14"}], "]"}], "&"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"\"\<ExDA\>\"", ",", "Red", ",", "Bold", ",", "18"}], 
             "]"}], ",", "\"\< is a \>\"", ",", 
            RowBox[{"Style", "[", 
             RowBox[{"Vdim", ",", "Blue", ",", "Bold", ",", "18"}], "]"}], 
            ",", "\"\< dimensional algebra with generators \>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{
             "\"\<T\>\"", ",", 
              "\"\<\!\(\*OverscriptBox[\(A\), \(^\)]\)\>\""}], "]"}], ",", 
            "\"\< = \>\"", ",", "TT"}], "}"}]}], "]"}]}], ";"}]}], "]"}], ",",
     "\n", 
    RowBox[{
     RowBox[{"Print", "@@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"#", ",", "16"}], "]"}], "&"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<dim\>\"", ",", "Blue", ",", "Bold"}], "]"}], ",", 
          "\"\< is a \>\"", ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<positive integer\>\"", ",", "Red", ",", "Bold"}], 
           "]"}], ",", "\"\< satisfying \>\"", ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<dim \[LessEqual] 6!\>\"", ",", "Red", ",", "Bold"}], 
           "]"}]}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"Print", "@@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"#", ",", "16"}], "]"}], "&"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<nn\>\"", ",", "Blue", ",", "Bold"}], "]"}], ",", 
          "\"\< must be a \>\"", ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<non-negative integer!\>\"", ",", "Red", ",", "Bold"}],
            "]"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "@@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"#", ",", "16"}], "]"}], "&"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<theory\>\"", ",", "Blue", ",", "Bold"}], "]"}], ",", 
          "\"\< must be a \>\"", ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<0 or 1!\>\"", ",", "Red", ",", "Bold"}], "]"}]}], 
         "}"}]}], "]"}]}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"NotebookFind", "[", 
   RowBox[{
    RowBox[{"EvaluationCell", "[", "]"}], ",", "\"\<CodeText\>\"", ",", "All",
     ",", "CellStyle"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{
    RowBox[{"NotebookSelection", "[", 
     RowBox[{"EvaluationNotebook", "[", "]"}], "]"}], ",", 
    RowBox[{"CellOpen", "\[Rule]", "False"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SelectionMove", "[", 
   RowBox[{
    RowBox[{"EvaluationNotebook", "[", "]"}], ",", "Next", ",", "CellGroup"}],
    "]"}], ";"}]}], "CodeText",
 Editable->False,
 Evaluatable->True,
 CellOpen->False,
 FontSize->9,
 CellLabel->"In[6]:=",ExpressionUUID->"24713cc4-d110-4075-a194-b29a1435f17b"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Structure constants",
 FontWeight->"Bold"]], "Subsubsection",
 Editable->False,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"57e18e8f-4623-465b-b1ff-5c9d98498935"],

Cell[TextData[StyleBox["Please enter non-zero structural constants.",
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0]]], "Text",
 Editable->False,ExpressionUUID->"7cb40f1a-31b3-44c1-9d16-e20ab758048d"],

Cell[BoxData[{
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"Unprotect", "[", 
     RowBox[{"f", ",", "fd", ",", "Z", ",", "f1", ",", "f2", ",", "f21"}], 
     "]"}], ";", 
    RowBox[{"Clear", "[", 
     RowBox[{"f", ",", "fd", ",", "Z", ",", "f1", ",", "f2", ",", "f21"}], 
     "]"}], ";"}], "CodeText",
   FontSize->9], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", "=", " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["f", "ab"], "c"], " ", ":", " ", 
      RowBox[{
       RowBox[{"Please", " ", "define", " ", 
        RowBox[{"f", "[", 
         RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", "only", " ", "for", 
        " ", "a"}], "<", "b"}]}]}], " ", "*)"}],
   FontSize->18]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "=", "0"}], ";"}],
  FontSize->18], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"2", ",", "3", ",", "2"}], "]"}], "=", 
    RowBox[{"-", "b"}]}], ";"}],
  FontSize->18], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"1", ",", "3", ",", "1"}], "]"}], "=", 
     RowBox[{"-", "b"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"fd", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", "=", " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["f", "a"], "bc"], " ", ":", " ", 
      RowBox[{
       RowBox[{"Please", " ", "define", " ", 
        RowBox[{"fd", "[", 
         RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", "only", " ", "for", 
        " ", "b"}], "<", "c"}]}]}], " ", "*)"}]}],
  FontSize->18], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"fd", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "=", "0"}], ";"}],
  FontSize->18], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"fd", "[", 
     RowBox[{"1", ",", "2", ",", "3"}], "]"}], "=", "1"}], ";"}],
  FontSize->18], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"fd", "[", 
      RowBox[{"2", ",", "1", ",", "3"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Z", "[", "a", "]"}], " ", "=", " ", 
     SubscriptBox["Z", "a"]}], " ", "*)"}]}],
  FontSize->18], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Z", "[", "a_", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"f1", "[", 
      RowBox[{"a", ",", "b", ",", "I"}], "]"}], " ", "=", " ", 
     SubscriptBox[
      SuperscriptBox[
       SubscriptBox["f", "a"], "b"], "I"]}], " ", "*)"}]}],
  FontSize->18], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"f1", "[", 
      RowBox[{"a_", ",", "b_", ",", "I_"}], "]"}], ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"f2", "[", 
      RowBox[{"a", ",", "I", ",", "J"}], "]"}], " ", "=", " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["f", "aI"], "J"], " ", "=", " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["f", "a"], "IJ"], " ", "=", " ", 
       RowBox[{
        SubscriptBox["f", "aIJ"], " ", ":", " ", 
        RowBox[{
         RowBox[{"Please", " ", "define", " ", 
          RowBox[{"f2", "[", 
           RowBox[{"a", ",", "I", ",", "J"}], "]"}], " ", "only", " ", "for", 
          " ", "I"}], "<", "J"}]}]}]}]}], " ", "*)"}]}],
  FontSize->18], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{"f2", "[", 
      RowBox[{"a_", ",", "I_", ",", "J_"}], "]"}], ":=", "0"}], ";"}],
   FontSize->18], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox["(*",
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   RowBox[{
    StyleBox[
     RowBox[{"f", "[", "a", "]"}],
     FontSize->18], 
    StyleBox[" ",
     FontSize->18], 
    StyleBox["=",
     FontSize->18], 
    StyleBox[" ",
     FontSize->18], 
    RowBox[{
     StyleBox[
      SubscriptBox["f", "a"],
      FontSize->18], 
     StyleBox[" ",
      FontSize->18], 
     StyleBox[":",
      FontSize->18], 
     StyleBox[" ",
      FontSize->18], 
     RowBox[{
      StyleBox["needed",
       FontSize->18], 
      StyleBox[" ",
       FontSize->18], 
      StyleBox["only",
       FontSize->18], 
      StyleBox[" ",
       FontSize->18], 
      StyleBox["for",
       FontSize->18], 
      StyleBox[" ",
       FontSize->18], 
      RowBox[{
       StyleBox["And",
        FontSize->18], 
       StyleBox["[",
        FontSize->18], 
       RowBox[{
        RowBox[{
         StyleBox["theory",
          FontSize->18], 
         StyleBox["\[Equal]",
          FontSize->18], "1"}], ",", " ", 
        StyleBox[
         RowBox[{"dim", "\[Equal]", 
          RowBox[{"5", " ", "or", " ", "6"}]}],
         FontSize->18]}], 
       StyleBox["]",
        FontSize->18]}]}]}]}], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox["*)",
    FontSize->18]}]}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "a_", "]"}], ":=", "0"}], ";"}],
   FontSize->18], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox["(*",
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   RowBox[{
    StyleBox[
     RowBox[{"f21", "[", "a", "]"}],
     FontSize->18], 
    StyleBox[" ",
     FontSize->18], 
    StyleBox["=",
     FontSize->18], 
    StyleBox[" ",
     FontSize->18], 
    RowBox[{
     StyleBox[
      SuperscriptBox[
       SubscriptBox["f", 
        RowBox[{"a", "-"}]], "+"],
      FontSize->18], 
     StyleBox[" ",
      FontSize->18], 
     StyleBox[":",
      FontSize->18], 
     StyleBox[" ",
      FontSize->18], 
     RowBox[{
      RowBox[{
       StyleBox["needed",
        FontSize->18], 
       StyleBox[" ",
        FontSize->18], 
       StyleBox["only",
        FontSize->18], 
       StyleBox[" ",
        FontSize->18], 
       StyleBox["for",
        FontSize->18], " ", 
       StyleBox["theory",
        FontSize->18]}], 
      StyleBox["\[Equal]",
       FontSize->18], 
      RowBox[{"1", " ", "and", " ", 
       StyleBox["dim",
        FontSize->18]}], 
      StyleBox["\[Equal]",
       FontSize->18], 
      StyleBox["6",
       FontSize->18]}]}]}], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox["*)",
    FontSize->18]}]}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{"f21", "[", "a_", "]"}], ":=", "0"}], ";"}],
   FontSize->18], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{
    "Please", " ", "evaluate", " ", "after", " ", "you", " ", "have", " ", 
     RowBox[{"entered", "."}]}], " ", "*)"}],
   FontSize->18,
   FontColor->RGBColor[1, 0.5, 0.5]]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Protect", "[", 
    RowBox[{"f", ",", "fd", ",", "Z", ",", "f1", ",", "f2", ",", "f21"}], 
    "]"}], ";", 
   RowBox[{"SelectionMove", "[", 
    RowBox[{
     RowBox[{"EvaluationNotebook", "[", "]"}], ",", "Next", ",", "Cell"}], 
    "]"}], ";", 
   RowBox[{"SelectionEvaluateCreateCell", "[", 
    RowBox[{"EvaluationNotebook", "[", "]"}], "]"}], ";"}], "CodeText",
  FontSize->9]}], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"f2f71481-4acd-4d56-9a0a-8c4b87b53281"],

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"Style", "[", 
   RowBox[{
   "\"\<By using the structure constants,\>\"", ",", "Bold", ",", "18"}], 
   "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "b", ",", "c", ",", "I", ",", "J"}], "}"}], ",", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "\[Equal]", "0"}], ",", 
         ",", 
         RowBox[{"Print", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"#", ",", "Blue", ",", "Bold", ",", "16"}], "]"}], 
             "&"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Superscript", "[", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"\"\<f\>\"", ",", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{
                    RowBox[{"ToString", "[", "a", "]"}], ",", 
                    RowBox[{"ToString", "[", "b", "]"}]}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"ToString", "[", "c", "]"}]}], "]"}], ",", 
              "\"\<=\>\"", ",", 
              RowBox[{"f", "[", 
               RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "}"}]}], "]"}]}], 
         ",", 
         RowBox[{"Print", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"#", ",", "Blue", ",", "Bold", ",", "16"}], "]"}], 
             "&"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Superscript", "[", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"\"\<f\>\"", ",", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{
                    RowBox[{"ToString", "[", "a", "]"}], ",", 
                    RowBox[{"ToString", "[", "b", "]"}]}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"ToString", "[", "c", "]"}]}], "]"}], ",", 
              "\"\<=\>\"", ",", 
              RowBox[{"f", "[", 
               RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "}"}]}], "]"}]}]}],
         "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{"a", "+", "1"}], ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "dim"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"fd", "[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "\[Equal]", "0"}], ",", 
         ",", 
         RowBox[{"Print", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"#", ",", "Red", ",", "Bold", ",", "16"}], "]"}], "&"}],
             ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Superscript", "[", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"\"\<f\>\"", ",", 
                  RowBox[{"ToString", "[", "a", "]"}]}], "]"}], ",", 
                RowBox[{"StringJoin", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "b", "]"}], ",", 
                  RowBox[{"ToString", "[", "c", "]"}]}], "]"}]}], "]"}], ",", 
              "\"\<=\>\"", ",", 
              RowBox[{"fd", "[", 
               RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "}"}]}], "]"}]}], 
         ",", 
         RowBox[{"Print", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"#", ",", "Red", ",", "Bold", ",", "16"}], "]"}], "&"}],
             ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Superscript", "[", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"\"\<f\>\"", ",", 
                  RowBox[{"ToString", "[", "a", "]"}]}], "]"}], ",", 
                RowBox[{"StringJoin", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "b", "]"}], ",", 
                  RowBox[{"ToString", "[", "c", "]"}]}], "]"}]}], "]"}], ",", 
              "\"\<=\>\"", ",", 
              RowBox[{"fd", "[", 
               RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "}"}]}], "]"}]}]}],
         "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", 
         RowBox[{"b", "+", "1"}], ",", "dim"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f1", "[", 
           RowBox[{"a", ",", "b", ",", "I"}], "]"}], "\[Equal]", "0"}], ",", 
         ",", 
         RowBox[{"Print", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"#", ",", "Cyan", ",", "Bold", ",", "16"}], "]"}], 
             "&"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Subscript", "[", 
               RowBox[{
                RowBox[{"Superscript", "[", 
                 RowBox[{
                  RowBox[{"Subscript", "[", 
                   RowBox[{"\"\<f\>\"", ",", 
                    RowBox[{"ToString", "[", "a", "]"}]}], "]"}], ",", 
                  RowBox[{"ToString", "[", "b", "]"}]}], "]"}], ",", 
                RowBox[{"OverDot", "[", 
                 RowBox[{"ToString", "[", "I", "]"}], "]"}]}], "]"}], ",", 
              "\"\<=\>\"", ",", 
              RowBox[{"f1", "[", 
               RowBox[{"a", ",", "b", ",", "I"}], "]"}]}], "}"}]}], "]"}]}], 
         ",", 
         RowBox[{"Print", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"#", ",", "Cyan", ",", "Bold", ",", "16"}], "]"}], 
             "&"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Subscript", "[", 
               RowBox[{
                RowBox[{"Superscript", "[", 
                 RowBox[{
                  RowBox[{"Subscript", "[", 
                   RowBox[{"\"\<f\>\"", ",", 
                    RowBox[{"ToString", "[", "a", "]"}]}], "]"}], ",", 
                  RowBox[{"ToString", "[", "b", "]"}]}], "]"}], ",", 
                RowBox[{"OverDot", "[", 
                 RowBox[{"ToString", "[", "I", "]"}], "]"}]}], "]"}], ",", 
              "\"\<=\>\"", ",", 
              RowBox[{"f1", "[", 
               RowBox[{"a", ",", "b", ",", "I"}], "]"}]}], "}"}]}], "]"}]}]}],
         "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"I", ",", "nn"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f2", "[", 
           RowBox[{"a", ",", "I", ",", "J"}], "]"}], "\[Equal]", "0"}], ",", 
         ",", 
         RowBox[{"Print", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"#", ",", "Orange", ",", "Bold", ",", "16"}], "]"}], 
             "&"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Superscript", "[", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"\"\<f\>\"", ",", 
                  RowBox[{"ToString", "[", "a", "]"}], ",", 
                  RowBox[{"OverDot", "[", 
                   RowBox[{"ToString", "[", "I", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"OverDot", "[", 
                 RowBox[{"ToString", "[", "J", "]"}], "]"}]}], "]"}], ",", 
              "\"\<=\>\"", ",", 
              RowBox[{"f2", "[", 
               RowBox[{"a", ",", "I", ",", "J"}], "]"}]}], "}"}]}], "]"}]}], 
         ",", 
         RowBox[{"Print", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"#", ",", "Orange", ",", "Bold", ",", "16"}], "]"}], 
             "&"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Superscript", "[", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"\"\<f\>\"", ",", 
                  RowBox[{"ToString", "[", "a", "]"}], ",", 
                  RowBox[{"OverDot", "[", 
                   RowBox[{"ToString", "[", "I", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"OverDot", "[", 
                 RowBox[{"ToString", "[", "J", "]"}], "]"}]}], "]"}], ",", 
              "\"\<=\>\"", ",", 
              RowBox[{"f2", "[", 
               RowBox[{"a", ",", "I", ",", "J"}], "]"}]}], "}"}]}], "]"}]}]}],
         "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"I", ",", "nn"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"J", ",", 
         RowBox[{"I", "+", "1"}], ",", "nn"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Z", "[", "a", "]"}], "\[Equal]", "0"}], ",", ",", 
         RowBox[{"Print", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"#", ",", "Pink", ",", "Bold", ",", "16"}], "]"}], 
             "&"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Subscript", "[", 
               RowBox[{"\"\<Z\>\"", ",", 
                RowBox[{"ToString", "[", "a", "]"}]}], "]"}], ",", 
              "\"\<=\>\"", ",", 
              RowBox[{"Z", "[", "a", "]"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"Print", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"#", ",", "Pink", ",", "Bold", ",", "16"}], "]"}], 
             "&"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Subscript", "[", 
               RowBox[{"\"\<Z\>\"", ",", 
                RowBox[{"ToString", "[", "a", "]"}]}], "]"}], ",", 
              "\"\<=\>\"", ",", 
              RowBox[{"Z", "[", "a", "]"}]}], "}"}]}], "]"}]}]}], "]"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"a", ",", "dim"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Or", "[", 
        RowBox[{
         RowBox[{"dim", "\[Equal]", "5"}], ",", 
         RowBox[{"dim", "\[Equal]", "6"}]}], "]"}], ",", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "a", "]"}], "\[Equal]", "0"}], ",", ",", 
           RowBox[{"Print", "@@", 
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{"#", ",", "Purple", ",", "Bold", ",", "16"}], "]"}], 
               "&"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"\"\<f\>\"", ",", 
                  RowBox[{"ToString", "[", "a", "]"}]}], "]"}], ",", 
                "\"\<=\>\"", ",", 
                RowBox[{"f", "[", "a", "]"}]}], "}"}]}], "]"}]}], ",", 
           RowBox[{"Print", "@@", 
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{"#", ",", "Purple", ",", "Bold", ",", "16"}], "]"}], 
               "&"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Subscript", "[", 
                 RowBox[{"\"\<f\>\"", ",", 
                  RowBox[{"ToString", "[", "a", "]"}]}], "]"}], ",", 
                "\"\<=\>\"", ",", 
                RowBox[{"f", "[", "a", "]"}]}], "}"}]}], "]"}]}]}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "dim"}], "}"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"dim", "\[Equal]", "6"}], ",", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f21", "[", "a", "]"}], "\[Equal]", "0"}], ",", ",", 
           RowBox[{"Print", "@@", 
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{"#", ",", "Green", ",", "Bold", ",", "16"}], "]"}], 
               "&"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Superscript", "[", 
                 RowBox[{
                  RowBox[{"Subscript", "[", 
                   RowBox[{"\"\<f\>\"", ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "a", "]"}], ",", "\"\<-\>\""}], 
                    "]"}]}], "]"}], ",", "\"\<+\>\""}], "]"}], ",", 
                "\"\<=\>\"", ",", 
                RowBox[{"f21", "[", "a", "]"}]}], "}"}]}], "]"}]}], ",", 
           RowBox[{"Print", "@@", 
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{"#", ",", "Green", ",", "Bold", ",", "16"}], "]"}], 
               "&"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Superscript", "[", 
                 RowBox[{
                  RowBox[{"Subscript", "[", 
                   RowBox[{"\"\<f\>\"", ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "a", "]"}], ",", "\"\<-\>\""}], 
                    "]"}]}], "]"}], ",", "\"\<+\>\""}], "]"}], ",", 
                "\"\<=\>\"", ",", 
                RowBox[{"f21", "[", "a", "]"}]}], "}"}]}], "]"}]}]}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "dim"}], "}"}]}], "]"}]}], "]"}], ";"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Unprotect", "[", "X", "]"}], ";", 
  RowBox[{"Clear", "[", "X", "]"}], ";", 
  RowBox[{"X", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", "XX", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"fff", "\[Rule]", "f"}], ",", 
        RowBox[{"fffd", "\[Rule]", "fd"}], ",", 
        RowBox[{
         RowBox[{"fff2", "[", 
          RowBox[{"a_", ",", "I_", ",", "J_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"f2", "[", 
          RowBox[{"a", ",", "I", ",", "J"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"ZZ", "[", "a_", "]"}], "\[RuleDelayed]", 
         RowBox[{"Z", "[", "a", "]"}]}], ",", 
        RowBox[{
         RowBox[{"ff1", "[", 
          RowBox[{"a_", ",", "b_", ",", "I_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"f1", "[", 
          RowBox[{"a", ",", "b", ",", "I"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"F21", "[", "a_", "]"}], "\[RuleDelayed]", 
         RowBox[{"f21", "[", "a", "]"}]}]}], "}"}]}], "//", "Simplify"}], "//",
     "SparseArray"}]}], ";", 
  RowBox[{"Protect", "[", "X", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<the structure constants of the ExDA \>\"", ",", "Bold", ",", "18"}],
      "]"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{"Superscript", "[", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{
         "\"\<X\>\"", ",", 
          "\"\<\!\(\*OverscriptBox[\(A\), \(^\)]\)\!\(\*OverscriptBox[\(B\), \
\(^\)]\)\>\""}], "]"}], ",", "\"\<\!\(\*OverscriptBox[\(C\), \(^\)]\)\>\""}], 
       "]"}], ",", "Red", ",", "Bold", ",", "18"}], "]"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\< are defined as \>\"", ",", "Bold", ",", "18"}], "]"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<X[[\!\(\*OverscriptBox[\(A\), \(^\)]\),\!\(\*OverscriptBox[\(B\), \
\(^\)]\),\!\(\*OverscriptBox[\(C\), \(^\)]\)]]\>\"", ",", "Red", ",", "Bold", 
      ",", "18"}], "]"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\< (\!\(\*OverscriptBox[\(A\), \(^\)]\),\!\(\*OverscriptBox[\(B\), \
\(^\)]\),\!\(\*OverscriptBox[\(C\), \(^\)]\)=1,...,\>\"", ",", "Bold", ",", 
      "18"}], "]"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{"Vdim", ",", "18"}], "]"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<).\>\"", ",", "Bold", ",", "18"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookFind", "[", 
   RowBox[{
    RowBox[{"EvaluationCell", "[", "]"}], ",", "\"\<CodeText\>\"", ",", "All",
     ",", "CellStyle"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{
    RowBox[{"NotebookSelection", "[", 
     RowBox[{"EvaluationNotebook", "[", "]"}], "]"}], ",", 
    RowBox[{"CellOpen", "\[Rule]", "False"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SelectionMove", "[", 
   RowBox[{
    RowBox[{"EvaluationNotebook", "[", "]"}], ",", "Next", ",", "CellGroup"}],
    "]"}], ";"}]}], "CodeText",
 Editable->False,
 Evaluatable->True,
 CellOpen->False,
 FontSize->9,
 CellLabel->"In[23]:=",ExpressionUUID->"3189cd7f-7b61-4311-bd4b-fda567a36ae0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Non-vanishing products   ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["T",
     FontSlant->"Plain"], 
    OverscriptBox[
     StyleBox["A",
      FontSlant->"Plain"], "^"]], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"20c8a703-d0c3-4912-8e25-842a371adf34"],
 StyleBox["\[SmallCircle]",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["T",
     FontSlant->"Plain"], 
    OverscriptBox[
     StyleBox["B",
      FontSlant->"Plain"], "^"]], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"6bf2fb6f-c26a-464d-aaf9-85c2931fd738"],
 " ",
 StyleBox["= ",
  FontWeight->"Bold"],
 Cell[BoxData[
  RowBox[{
   TemplateBox[{
     SubscriptBox["\"X\"", 
      RowBox[{
        OverscriptBox["A", "^"], 
        OverscriptBox["B", "^"]}]], 
     RowBox[{
       OverscriptBox["C", "^"], "\:f3b5"}]},
    "Superscript"], "\[InvisibleSpace]", "\<\"\"\>"}]], "Print",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  FontWeight->"Bold",ExpressionUUID->"e951369f-a391-46d4-afc5-2b2812a2afa1"],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["T",
     FontSlant->"Plain"], 
    OverscriptBox[
     StyleBox["C",
      FontSlant->"Plain"], "^"]], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"2bcf6334-d1a1-4814-aa1a-d40a7ede5bf5"],
 StyleBox["     (skippable)",
  FontWeight->"Bold"]
}], "Subsubsection",
 Editable->False,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"238a169b-afad-4193-aed3-4527ebf76ac4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{"Evaluate", " ", 
     RowBox[{"here", "!"}]}], " ", "*)"}],
   FontSize->18], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"iii", ",", "jjj"}], "}"}], ",", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"[", 
             RowBox[{"iii", ",", "jjj"}], "]"}], "]"}], "\[Equal]", 
           RowBox[{"SparseArray", "[", 
            RowBox[{
             RowBox[{"{", "}"}], ",", "Vdim"}], "]"}]}], ",", ",", 
          RowBox[{"Print", "@@", 
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{"#", ",", "Bold", ",", "15"}], "]"}], "&"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"TT", "[", 
                RowBox[{"[", "iii", "]"}], "]"}], ",", 
               "\"\<\[SmallCircle]\>\"", ",", 
               RowBox[{"TT", "[", 
                RowBox[{"[", "jjj", "]"}], "]"}], ",", "\"\<=\>\"", ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"X", ".", "TT"}], ")"}], "[", 
                RowBox[{"[", 
                 RowBox[{"iii", ",", "jjj"}], "]"}], "]"}]}], "}"}]}], 
            "]"}]}], ",", 
          RowBox[{"Print", "@@", 
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{"#", ",", "Bold", ",", "15"}], "]"}], "&"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"TT", "[", 
                RowBox[{"[", "iii", "]"}], "]"}], ",", 
               "\"\<\[SmallCircle]\>\"", ",", 
               RowBox[{"TT", "[", 
                RowBox[{"[", "jjj", "]"}], "]"}], ",", "\"\<=\>\"", ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"X", ".", "TT"}], ")"}], "[", 
                RowBox[{"[", 
                 RowBox[{"iii", ",", "jjj"}], "]"}], "]"}]}], "}"}]}], 
            "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"iii", ",", "Vdim"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jjj", ",", "Vdim"}], "}"}]}], "]"}]}], "]"}], ";"}], 
   "CodeText",
   FontSize->9]}]], "Input",
 Editable->False,
 CellLabel->"In[30]:=",ExpressionUUID->"685b4c78-1ac9-4100-a5ac-50460c3ae2b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Leibniz identities",
 FontWeight->"Bold"]], "Subsubsection",
 Editable->False,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"fbb220f8-0ee8-4fca-82e4-c168b3f3dc3c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{"Evaluate", " ", 
     RowBox[{"here", "!"}]}], " ", "*)"}],
   FontSize->18], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"LL", ",", "Lmat", ",", "A", ",", "B"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LL", "[", 
        RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"[", "A", "]"}], "]"}], ".", 
          RowBox[{"X", "[", 
           RowBox[{"[", "B", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"[", "B", "]"}], "]"}], ".", 
          RowBox[{"X", "[", 
           RowBox[{"[", "A", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{"[", 
            RowBox[{"A", ",", "B"}], "]"}], "]"}], ".", "X"}]}], "//", 
        "Simplify"}]}], ";", 
      RowBox[{"Lmat", "=", 
       RowBox[{"Union", "@", 
        RowBox[{"Flatten", "@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"LL", "[", 
            RowBox[{"A", ",", "B"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "Vdim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"B", ",", "Vdim"}], "}"}]}], "]"}]}]}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Lmat", "\[Equal]", 
         RowBox[{"{", "0", "}"}]}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<Leibniz identities are satisfied!\>\"", ",", "Blue", ",", 
           "Bold", ",", "18"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<Leibniz identities require that the following should \
vanish:\>\"", ",", "Red", ",", "Bold", ",", "18"}], "]"}], "]"}], ";", 
         RowBox[{"Print", "[", 
          RowBox[{"Style", "[", 
           RowBox[{"Lmat", ",", "Red", ",", "Bold", ",", "18"}], "]"}], "]"}],
          ";"}], ",", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<Leibniz identities require that the following should \
vanish:\>\"", ",", "Red", ",", "Bold", ",", "18"}], "]"}], "]"}], ";", 
         RowBox[{"Print", "[", 
          RowBox[{"Style", "[", 
           RowBox[{"Lmat", ",", "Red", ",", "Bold", ",", "18"}], "]"}], "]"}],
          ";"}]}], "]"}]}]}], "]"}], "CodeText",
   FontSize->9]}]], "Input",
 Editable->False,
 CellLabel->"In[30]:=",ExpressionUUID->"cc4a735d-8597-4d5e-a32f-40b2d7747cb7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Generalized Frame Fields",
 FontSize->24,
 FontWeight->"Bold"]], "Subsection",
 Editable->False,
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"4d41af5b-e70b-412c-8d5d-4176acfb8041"],

Cell[TextData[StyleBox["Before proceeding, please define the ExDA and check \
the Leibniz identities.",
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0]]], "Text",
 Editable->False,ExpressionUUID->"f4baf16e-5221-44d1-be9c-3c81a2d71a12"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Coordinates",
 FontWeight->"Bold"]], "Subsubsection",
 Editable->False,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"ece1529a-81b3-4e72-bef7-65dea966f255"],

Cell[TextData[{
 StyleBox["Please define the ",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox["dim",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["-dimensional coordinates. ",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->GrayLevel[0]]
}], "Text",
 Editable->False,ExpressionUUID->"53e22e9e-909a-4f05-afde-07417c48cbf9"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"Unprotect", "[", 
    RowBox[{"xx", ",", "Genx"}], "]"}], ";"}], "CodeText",
  FontSize->9], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"xx", "=", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "}"}]}], ";"}],
   FontSize->18], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{"Evaluate", " ", 
     RowBox[{"here", "!"}]}], " ", "*)"}],
   FontSize->18]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Genx", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"xx", ",", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"\"\<y\>\"", ",", 
            RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "]"}], "&"}], ",", 
        RowBox[{"Range", "[", 
         RowBox[{"Vdim", "-", "dim"}], "]"}]}], "]"}]}], "]"}]}], ";", 
   RowBox[{"Protect", "[", 
    RowBox[{"xx", ",", "Genx"}], "]"}], ";"}], "CodeText",
  FontSize->9], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "xx", "]"}], "\[Equal]", "dim"}], ",", 
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", 
      RowBox[{
      "\"\<OK! Please proceed to the next.\>\"", ",", "Blue", ",", "Bold", 
       ",", "18"}], "]"}], "]"}], ",", 
    RowBox[{"Print", "@@", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", "Red", ",", "Bold", ",", "18"}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Please define \>\"", ",", "dim", ",", 
         "\"\<-dimensional coordinates!\>\""}], "}"}]}], "]"}]}]}], "]"}], 
  "CodeText",
  FontSize->9]}], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"787246ae-4ea7-4453-8113-acc78a89137e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Group parameterization",
 FontWeight->"Bold"]], "Subsubsection",
 Editable->False,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"12ca1531-65bb-4bb4-9371-72b2e80aac87"],

Cell[TextData[{
 StyleBox["Example:",
  FontSize->16,
  FontWeight->"Bold",
  FontVariations->{"Underline"->True},
  FontColor->RGBColor[0.5, 0, 0.5]],
 StyleBox["\n",
  FontSize->16],
 StyleBox["(1)  If you consider    g = exp(x ",
  FontSize->16,
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "1"], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"2a463a74-c2ec-4536-95d8-b9e5dabad08d"],
 StyleBox[") exp(y ",
  FontSize->16,
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "2"], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"2a8a258d-ff09-4be7-a3d4-ad9fbc5bb7cc"],
 StyleBox[") exp(z ",
  FontSize->16,
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "3"], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"cfa787cd-35d8-4cfb-846c-f674e6a68e0b"],
 StyleBox["), please enter  H={x T[1], y T[2], z T[3]}\n(2) If you consider   \
 g = exp(x ",
  FontSize->16,
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "1"], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"0c2091c8-6e33-4ee5-90c6-91c2a938b410"],
 StyleBox[" + y ",
  FontSize->16,
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "2"], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"e1fdbf32-a414-46b2-822b-3da6b2236405"],
 StyleBox[") exp(z ",
  FontSize->16,
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "3"], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"d13ff6df-a979-41da-a72d-f6d5d65649e2"],
 StyleBox["), please enter  H={x T[1] + y T[2], z T[3]}",
  FontSize->16,
  FontWeight->"Bold"]
}], "Text",
 Editable->False,ExpressionUUID->"4d2a445a-63e7-4360-af70-c4526e4d4fcf"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"Unprotect", "[", "H", "]"}], ";"}], "CodeText",
  FontSize->9], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"H", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"T", "[", "1", "]"}]}], ",", 
       RowBox[{"y", " ", 
        RowBox[{"T", "[", "2", "]"}]}], ",", 
       RowBox[{"z", " ", 
        RowBox[{"T", "[", "3", "]"}]}], ",", 
       RowBox[{"w", " ", 
        RowBox[{"T", "[", "4", "]"}]}]}], "}"}]}], ";"}],
   FontSize->18], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{"Evaluate", " ", 
     RowBox[{"here", "!"}]}], " ", "*)"}],
   FontSize->18]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Protect", "[", "H", "]"}], ";", 
   RowBox[{"SelectionMove", "[", 
    RowBox[{
     RowBox[{"EvaluationNotebook", "[", "]"}], ",", "Next", ",", "Cell"}], 
    "]"}], ";", 
   RowBox[{"SelectionEvaluateCreateCell", "[", 
    RowBox[{"EvaluationNotebook", "[", "]"}], "]"}]}], "CodeText",
  FontSize->9]}], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"bbd605df-d8c7-473f-96e5-d1175b4b2190"],

Cell[BoxData[{
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "dxx", ",", "Ta", ",", "dH", ",", "HM", ",", "ExpH", ",", "GG", ",", "rr",
      ",", "ee", ",", "MM", ",", "AA", ",", "el", ",", "vv", ",", "detl", ",",
      "\[CapitalDelta]", ",", "\[Omega]IJ", ",", "\[Lambda]\[Lambda]", ",", 
     "\[Gamma]\[Gamma]", ",", "VV", ",", "\[Pi]1", ",", "\[Pi]2", ",", "ff0", 
     ",", "Th"}], "}"}], ",", 
   RowBox[{
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"dim", "\[LessEqual]", "4"}], ",", 
      RowBox[{"Th", "=", "1"}], ",", 
      RowBox[{"dim", "\[GreaterEqual]", "5"}], ",", 
      RowBox[{"Th", "=", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"theory", "\[Equal]", "0"}], ",", "0", ",", 
         RowBox[{"theory", "\[Equal]", "1"}], ",", "1"}], "]"}]}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"dxx", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"\"\<d\>\"", ",", 
           RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "]"}], "&"}], ",", 
       "xx"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Ta", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"T", "[", "ii", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "dim"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"dH", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"H", ",", 
           RowBox[{"xx", "[", 
            RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "dim"}], "}"}]}], "]"}], "]"}], ".", "dxx"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"ff0", "=", 
     RowBox[{
      RowBox[{"SymmetrizedArray", "[", 
       RowBox[{
        RowBox[{"pos_", "\[RuleDelayed]", 
         RowBox[{"fff", "@@", "pos"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"dim", ",", "dim", ",", "dim"}], "}"}], ",", " ", 
        RowBox[{"Antisymmetric", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "]"}], "//", 
      "SparseArray"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"HM", "[", "i_", "]"}], ":=", 
     RowBox[{"SparseArray", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"H", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"T", "[", "aa_", "]"}], "\[RuleDelayed]", 
           RowBox[{"Normal", "[", 
            RowBox[{"Transpose", "[", 
             RowBox[{"ff0", "[", 
              RowBox[{"[", "aa", "]"}], "]"}], "]"}], "]"}]}]}], "/.", 
         RowBox[{"fff", "\[Rule]", "f"}]}], ")"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ExpH", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MatrixExp", "[", 
         RowBox[{"HM", "[", "i", "]"}], "]"}], "//", "Simplify"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "H", "]"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"GG", "[", "i_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SparseArray", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a_", ",", "a_"}], "}"}], "\[RuleDelayed]", "1"}], ",", 
           "dim"}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "+", "1"}], ")"}], "!"}]], 
            RowBox[{"MatrixPower", "[", 
             RowBox[{
              RowBox[{"HM", "[", "i", "]"}], ",", "n"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}], ")"}],
        ".", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"dH", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"T", "[", "j", "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "dim"}], "}"}]}], "]"}]}], "//", "Simplify"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"rr", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"GG", "[", "1", "]"}], "+", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Simplify", "[", 
                  RowBox[{"Dot", "@@", 
                   RowBox[{"Take", "[", 
                    RowBox[{"ExpH", ",", 
                    RowBox[{"ii", "-", "1"}]}], "]"}]}], "]"}], ".", 
                 RowBox[{"GG", "[", "ii", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "2", ",", 
                  RowBox[{"Length", "[", "H", "]"}]}], "}"}]}], "]"}]}], "//",
              "Simplify"}], ",", 
            RowBox[{"dxx", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "//", "Simplify"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "dim"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "dim"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Det", "[", "rr", "]"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<It seems that the group element is not parameterized \
properly.\>\"", ",", "Red", ",", "Bold", ",", "18"}], "]"}], "]"}], ";", 
       RowBox[{"Abort", "[", "]"}], ";"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@@", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", "Bold", ",", "18"}], "]"}], "&"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<Group parameterization:\>\"", ",", "Red"}], "]"}], 
           ",", "\"\< g = \>\""}], "}"}], ",", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{"\[ExponentialE]", ",", "#"}], "]"}], "&"}], ",", 
           RowBox[{"H", "/.", 
            RowBox[{
             RowBox[{"T", "[", "a_", "]"}], "\[RuleDelayed]", 
             RowBox[{"Subscript", "[", 
              RowBox[{"\"\<T\>\"", ",", 
               RowBox[{"ToString", "[", "a", "]"}]}], "]"}]}]}]}], "]"}]}], 
        "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ee", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Inverse", "[", "rr", "]"}], "//", "Simplify"}], "//", 
      "SparseArray"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"MM", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Dot", "@@", 
        RowBox[{"Map", "[", 
         RowBox[{"MatrixExp", ",", 
          RowBox[{"H", "/.", 
           RowBox[{
            RowBox[{"T", "[", "aa_", "]"}], "\[RuleDelayed]", 
            RowBox[{"-", 
             RowBox[{"X", "[", 
              RowBox[{"[", "aa", "]"}], "]"}]}]}]}]}], "]"}]}], "//", 
       "Simplify"}], "//", "SparseArray"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"AA", "=", 
     RowBox[{
      RowBox[{"Take", "[", 
       RowBox[{"MM", ",", "dim", ",", "dim"}], "]"}], "//", "SparseArray"}]}],
     ";", "\[IndentingNewLine]", 
    RowBox[{"el", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"rr", ".", "AA"}], "//", "Simplify"}], "//", "SparseArray"}]}],
     ";", "\[IndentingNewLine]", 
    RowBox[{"vv", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Inverse", "[", "el", "]"}], "//", "Simplify"}], "//", 
      "SparseArray"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"detl", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Det", "[", "el", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"eepd", "=", 
        RowBox[{"ee", ".", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"\"\<\[PartialD]\>\"", ",", "#"}], "]"}], "&"}], ",", 
           "xx"}], "]"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Right-invariant vector fields\>\"", ",", "Blue", ",", "Bold", 
          ",", "18"}], "]"}], "]"}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Print", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"#", ",", "Bold", ",", "15"}], "]"}], "&"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Subscript", "[", 
               RowBox[{"\"\<e\>\"", ",", 
                RowBox[{"ToString", "[", "a", "]"}]}], "]"}], ",", 
              "\"\< = \>\"", ",", 
              RowBox[{"eepd", "[", 
               RowBox[{"[", "a", "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "dim"}], "}"}]}], "]"}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "@@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"#", ",", "Bold", ",", "15"}], "]"}], "&"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Superscript", "[", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"\"\<e\>\"", ",", "\"\<a\>\""}], "]"}], ",", 
            "\"\<m\>\""}], "]"}], ",", "\"\< = \>\"", ",", 
          RowBox[{
           RowBox[{"Normal", "[", "ee", "]"}], "//", "MatrixForm"}]}], 
         "}"}]}], "]"}]}], "\[IndentingNewLine]", 
     RowBox[{"Print", "@@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"#", ",", "Bold", ",", "15"}], "]"}], "&"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{"\"\<r\>\"", ",", "\"\<a\>\""}], "]"}], ",", 
            "\"\<m\>\""}], "]"}], ",", "\"\< = \>\"", ",", 
          RowBox[{
           RowBox[{"Normal", "[", 
            RowBox[{"Transpose", "[", "rr", "]"}], "]"}], "//", 
           "MatrixForm"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"vvpd", "=", 
         RowBox[{"vv", ".", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"\"\<\[PartialD]\>\"", ",", "#"}], "]"}], "&"}], ",", 
            "xx"}], "]"}]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<Left-invariant vector fields\>\"", ",", "Blue", ",", "Bold", 
           ",", "18"}], "]"}], "]"}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Print", "@@", 
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{"#", ",", "Bold", ",", "15"}], "]"}], "&"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Subscript", "[", 
                RowBox[{"\"\<v\>\"", ",", 
                 RowBox[{"ToString", "[", "a", "]"}]}], "]"}], ",", 
               "\"\< = \>\"", ",", 
               RowBox[{"vvpd", "[", 
                RowBox[{"[", "a", "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "dim"}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "@@", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", "Bold", ",", "15"}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Superscript", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"\"\<v\>\"", ",", "\"\<a\>\""}], "]"}], ",", 
           "\"\<m\>\""}], "]"}], ",", "\"\< = \>\"", ",", 
         RowBox[{
          RowBox[{"Normal", "[", "vv", "]"}], "//", "MatrixForm"}]}], "}"}]}],
       "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "@@", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", "Bold", ",", "15"}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{
           RowBox[{"Superscript", "[", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<\\\\ell\>\"", ",", "TeXForm"}], "]"}], ",", 
             "\"\<a\>\""}], "]"}], ",", "\"\<m\>\""}], "]"}], ",", 
         "\"\< = \>\"", ",", 
         RowBox[{
          RowBox[{"Normal", "[", 
           RowBox[{"Transpose", "[", "el", "]"}], "]"}], "//", 
          "MatrixForm"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "@@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"#", ",", "Bold", ",", "15"}], "]"}], "&"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<det(\>\"", ",", 
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{"\"\<\\\\ell\>\"", ",", "TeXForm"}], "]"}], ",", 
              "\"\<a\>\""}], "]"}], ",", "\"\<m\>\""}], "]"}], ",", 
          "\"\<) = \>\"", ",", 
          RowBox[{
           RowBox[{"Det", "[", "el", "]"}], "//", "Simplify"}]}], "}"}]}], 
       "]"}]}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Various quantities\>\"", ",", "Blue", ",", "Bold", ",", "18"}], 
       "]"}], "]"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "@@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"#", ",", "Bold", ",", "15"}], "]"}], "&"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Superscript", "[", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"\"\<a\>\"", ",", "\"\<a\>\""}], "]"}], ",", 
            "\"\<b\>\""}], "]"}], ",", "\"\< = \>\"", ",", 
          RowBox[{
           RowBox[{"Normal", "[", "AA", "]"}], "//", "MatrixForm"}]}], 
         "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[CapitalDelta]", "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"II", "=", 
         RowBox[{
          RowBox[{"Transpose", "[", "AA", "]"}], ".", 
          RowBox[{"Which", "[", 
           RowBox[{
            RowBox[{"Or", "[", 
             RowBox[{
              RowBox[{"dim", "\[LessEqual]", "5"}], ",", 
              RowBox[{
               RowBox[{"Th", "\[Equal]", "1"}], "&&", 
               RowBox[{"dim", "\[Equal]", "6"}]}]}], "]"}], ",", 
            RowBox[{"Take", "[", 
             RowBox[{"MM", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"dim", "+", "nn", "+", "1"}], ",", 
                RowBox[{
                 RowBox[{"2", "dim"}], "+", "nn"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"dim", "+", "nn", "+", "1"}], ",", 
                RowBox[{
                 RowBox[{"2", "dim"}], "+", "nn"}]}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"Th", "\[Equal]", "0"}], "&&", 
             RowBox[{"dim", "\[Equal]", "6"}]}], ",", 
            RowBox[{"Take", "[", 
             RowBox[{"MM", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "dim"}], "+", 
                 RowBox[{"2", "nn"}], "+", "1"}], ",", 
                RowBox[{
                 RowBox[{"3", "dim"}], "+", 
                 RowBox[{"2", "nn"}]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "dim"}], "+", 
                 RowBox[{"2", "nn"}], "+", "1"}], ",", 
                RowBox[{
                 RowBox[{"3", "dim"}], "+", 
                 RowBox[{"2", "nn"}]}]}], "}"}]}], "]"}]}], "]"}]}]}], "}"}], 
       ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        RowBox[{"Log", "[", 
         RowBox[{"II", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"nn", ">", "0"}], ",", 
      RowBox[{
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"Or", "[", 
          RowBox[{
           RowBox[{"dim", "\[LessEqual]", "5"}], ",", 
           RowBox[{
            RowBox[{"Th", "\[Equal]", "1"}], "&&", 
            RowBox[{"dim", "\[Equal]", "6"}]}]}], "]"}], ",", 
         RowBox[{"\[Omega]IJ", "=", 
          RowBox[{"Simplify", "[", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", "\[CapitalDelta]"], 
            RowBox[{"Take", "[", 
             RowBox[{"MM", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"dim", "+", "1"}], ",", 
                RowBox[{"dim", "+", "nn"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"dim", "+", "1"}], ",", 
                RowBox[{"dim", "+", "nn"}]}], "}"}]}], "]"}]}], "]"}]}], ",", 
         
         RowBox[{
          RowBox[{"Th", "\[Equal]", "0"}], "&&", 
          RowBox[{"dim", "\[Equal]", "6"}]}], ",", 
         RowBox[{"\[Omega]IJ", "=", 
          RowBox[{"Simplify", "[", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", "\[CapitalDelta]"], 
            RowBox[{"Take", "[", 
             RowBox[{"MM", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "dim"}], "+", "1"}], ",", 
                RowBox[{
                 RowBox[{"2", "dim"}], "+", "nn"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "dim"}], "+", "1"}], ",", 
                RowBox[{
                 RowBox[{"2", "dim"}], "+", "nn"}]}], "}"}]}], "]"}]}], 
           "]"}]}]}], "]"}], ";", 
       RowBox[{"Print", "@@", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"#", ",", "Bold", ",", "15"}], "]"}], "&"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{
              RowBox[{"Subscript", "[", 
               RowBox[{"\"\<\[Omega]\>\"", ",", "\"\<I\>\""}], "]"}], ",", 
              "\"\<J\>\""}], "]"}], ",", "\"\< = \>\"", ",", 
            RowBox[{
             RowBox[{"Normal", "[", "\[Omega]IJ", "]"}], "//", 
             "MatrixForm"}]}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Th", "\[Equal]", "0"}], "&&", 
       RowBox[{"dim", "\[Equal]", "5"}]}], ",", 
      RowBox[{
       RowBox[{"\[Lambda]\[Lambda]", "=", 
        RowBox[{"Simplify", "[", 
         RowBox[{"Log", "[", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "\[CapitalDelta]"], 
           RowBox[{"MM", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}], "]"}]}], ";", 
       RowBox[{"Print", "@@", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"#", ",", "Bold", ",", "15"}], "]"}], "&"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{"\[ExponentialE]", ",", "\"\<\[Lambda]\>\""}], "]"}], 
            ",", "\"\< = \>\"", ",", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "\[Lambda]\[Lambda]"], "//", 
             "Simplify"}]}], "}"}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"Th", "\[Equal]", "0"}], "&&", 
       RowBox[{"dim", "\[Equal]", "6"}]}], ",", 
      RowBox[{
       RowBox[{"\[Lambda]\[Lambda]", "=", 
        RowBox[{"Simplify", "[", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"MM", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"dim", "+", "1"}], ",", 
              RowBox[{"dim", "+", "1"}]}], "]"}], "]"}], "/", 
           RowBox[{"MM", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}], "]"}]}], ";", 
       RowBox[{"Print", "@@", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"#", ",", "Bold", ",", "15"}], "]"}], "&"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{"\[ExponentialE]", ",", "\"\<\[Lambda]\>\""}], "]"}], 
            ",", "\"\< = \>\"", ",", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "\[Lambda]\[Lambda]"], "//", 
             "Simplify"}]}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
    RowBox[{"Print", "@@", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", "Bold", ",", "15"}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Superscript", "[", 
          RowBox[{"\[ExponentialE]", ",", "\"\<-2\[CapitalDelta]\>\""}], 
          "]"}], ",", "\"\< = \>\"", ",", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], "\[CapitalDelta]"}]], "//", "Simplify"}]}], 
        "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Th", "\[Equal]", "0"}], "&&", 
       RowBox[{"dim", "\[Equal]", "6"}]}], ",", 
      RowBox[{
       RowBox[{"\[Gamma]\[Gamma]", "=", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"MM", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"dim", "+", "1"}], ",", "1"}], "]"}], "]"}]}], "/", 
          RowBox[{"MM", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}]}], ";", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<\[Gamma] = \>\"", ",", "\[Gamma]\[Gamma]"}], "]"}]}]}], 
     "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"VV", "=", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"Th", "\[Equal]", "1"}], ",", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"nn", ">", "0"}], ",", 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"(", GridBox[{
             {"vv", "0", "0"},
             {"0", 
              RowBox[{"SparseArray", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"i_", ",", "i_"}], "}"}], "\[Rule]", "1"}], ",", 
                "nn"}], "]"}], "0"},
             {"0", "0", 
              RowBox[{"Transpose", "[", "el", "]"}]}
            }], ")"}], "]"}], ",", 
         RowBox[{"nn", "\[Equal]", "0"}], ",", 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"(", GridBox[{
             {"vv", "0"},
             {"0", 
              RowBox[{"Transpose", "[", "el", "]"}]}
            }], ")"}], "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Th", "\[Equal]", "0"}], "&&", 
        RowBox[{"dim", "\[Equal]", "5"}]}], ",", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"nn", ">", "0"}], ",", 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"(", GridBox[{
             {"vv", "0", "0", "0"},
             {"0", 
              RowBox[{"SparseArray", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"i_", ",", "i_"}], "}"}], "\[Rule]", "1"}], ",", 
                "nn"}], "]"}], "0", "0"},
             {"0", "0", 
              RowBox[{"Transpose", "[", "el", "]"}], "0"},
             {"0", "0", "0", "detl"}
            }], ")"}], "]"}], ",", 
         RowBox[{"nn", "\[Equal]", "0"}], ",", 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"(", GridBox[{
             {"vv", "0", "0"},
             {"0", 
              RowBox[{"Transpose", "[", "el", "]"}], "0"},
             {"0", "0", "detl"}
            }], ")"}], "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Th", "\[Equal]", "0"}], "&&", 
        RowBox[{"dim", "\[Equal]", "6"}]}], ",", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"nn", ">", "0"}], ",", 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"(", GridBox[{
             {"vv", "0", "0", "0", "0", "0"},
             {"0", 
              RowBox[{"detl", "*", "vv"}], "0", "0", "0", "0"},
             {"0", "0", 
              RowBox[{"SparseArray", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"i_", ",", "i_"}], "}"}], "\[Rule]", "1"}], ",", 
                "nn"}], "]"}], "0", "0", "0"},
             {"0", "0", "0", 
              RowBox[{"detl", "*", 
               RowBox[{"SparseArray", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"i_", ",", "i_"}], "}"}], "\[Rule]", "1"}], ",", 
                 "nn"}], "]"}]}], "0", "0"},
             {"0", "0", "0", "0", 
              RowBox[{"Transpose", "[", "el", "]"}], "0"},
             {"0", "0", "0", "0", "0", 
              RowBox[{"detl", "*", 
               RowBox[{"Transpose", "[", "el", "]"}]}]}
            }], ")"}], "]"}], ",", 
         RowBox[{"nn", "\[Equal]", "0"}], ",", 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"(", GridBox[{
             {"vv", "0", "0", "0"},
             {"0", 
              RowBox[{"detl", "*", "vv"}], "0", "0"},
             {"0", "0", 
              RowBox[{"Transpose", "[", "el", "]"}], "0"},
             {"0", "0", "0", 
              RowBox[{"detl", "*", 
               RowBox[{"Transpose", "[", "el", "]"}]}]}
            }], ")"}], "]"}]}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    
    RowBox[{"Unprotect", "[", "EdU", "]"}], ";", 
    RowBox[{"EdU", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"MM", ".", "VV"}], "//", "Normal"}], "//", "Simplify"}]}], ";", 
    RowBox[{"Protect", "[", "EdU", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"nn", ">", "0"}], ",", 
      RowBox[{
       RowBox[{"\[Pi]1", "=", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{"Or", "[", 
           RowBox[{
            RowBox[{"dim", "\[LessEqual]", "5"}], ",", 
            RowBox[{
             RowBox[{"Th", "\[Equal]", "1"}], "&&", 
             RowBox[{"dim", "\[Equal]", "6"}]}]}], "]"}], ",", 
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"Inverse", "[", 
             RowBox[{"Take", "[", 
              RowBox[{"EdU", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"dim", "+", "1"}], ",", 
                 RowBox[{"dim", "+", "nn"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"dim", "+", "1"}], ",", 
                 RowBox[{"dim", "+", "nn"}]}], "}"}]}], "]"}], "]"}], ".", 
            RowBox[{"Take", "[", 
             RowBox[{"EdU", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"dim", "+", "1"}], ",", 
                RowBox[{"dim", "+", "nn"}]}], "}"}], ",", "dim"}], "]"}]}], 
           "]"}], ",", 
          RowBox[{
           RowBox[{"Th", "\[Equal]", "0"}], "&&", 
           RowBox[{"dim", "\[Equal]", "6"}]}], ",", 
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"Inverse", "[", 
             RowBox[{"Take", "[", 
              RowBox[{"EdU", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "dim"}], "+", "1"}], ",", 
                 RowBox[{
                  RowBox[{"2", "dim"}], "+", "nn"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "dim"}], "+", "1"}], ",", 
                 RowBox[{
                  RowBox[{"2", "dim"}], "+", "nn"}]}], "}"}]}], "]"}], "]"}], 
            ".", 
            RowBox[{"Take", "[", 
             RowBox[{"EdU", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "dim"}], "+", "1"}], ",", 
                RowBox[{
                 RowBox[{"2", "dim"}], "+", "nn"}]}], "}"}], ",", "dim"}], 
             "]"}]}], "]"}]}], "]"}]}], ";", 
       RowBox[{"Print", "@@", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"#", ",", "Bold", ",", "15"}], "]"}], "&"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{
              RowBox[{"Subscript", "[", 
               RowBox[{"\"\<\[Pi]\>\"", ",", "\"\<I\>\""}], "]"}], ",", 
              "\"\<m\>\""}], "]"}], ",", "\"\< = \>\"", ",", 
            RowBox[{
             RowBox[{"Normal", "[", "\[Pi]1", "]"}], "//", "MatrixForm"}]}], 
           "}"}]}], "]"}]}]}]}], "]"}], ";", 
    RowBox[{"\[Pi]2", "=", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"Or", "[", 
        RowBox[{
         RowBox[{"dim", "\[LessEqual]", "5"}], ",", 
         RowBox[{
          RowBox[{"Th", "\[Equal]", "1"}], "&&", 
          RowBox[{"dim", "\[Equal]", "6"}]}]}], "]"}], ",", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[CapitalPi]", "=", 
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Inverse", "[", 
              RowBox[{"Take", "[", 
               RowBox[{"EdU", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"dim", "+", "nn", "+", "1"}], ",", 
                  RowBox[{
                   RowBox[{"2", "dim"}], "+", "nn"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"dim", "+", "nn", "+", "1"}], ",", 
                  RowBox[{
                   RowBox[{"2", "dim"}], "+", "nn"}]}], "}"}]}], "]"}], "]"}],
              ".", 
             RowBox[{"Take", "[", 
              RowBox[{"EdU", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"dim", "+", "nn", "+", "1"}], ",", 
                 RowBox[{
                  RowBox[{"2", "dim"}], "+", "nn"}]}], "}"}], ",", "dim"}], 
              "]"}]}]}]}], "}"}], ",", 
         RowBox[{"Simplify", "[", 
          FractionBox[
           RowBox[{"\[CapitalPi]", "-", 
            RowBox[{"Transpose", "[", "\[CapitalPi]", "]"}]}], "2"], "]"}]}], 
        "]"}], ",", 
       RowBox[{
        RowBox[{"Th", "\[Equal]", "0"}], "&&", 
        RowBox[{"dim", "\[Equal]", "6"}]}], ",", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[CapitalPi]", "=", 
           RowBox[{"-", 
            RowBox[{
             RowBox[{"Inverse", "[", 
              RowBox[{"Take", "[", 
               RowBox[{"EdU", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "dim"}], "+", 
                   RowBox[{"2", "nn"}], "+", "1"}], ",", 
                  RowBox[{
                   RowBox[{"3", "dim"}], "+", 
                   RowBox[{"2", "nn"}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "dim"}], "+", 
                   RowBox[{"2", "nn"}], "+", "1"}], ",", 
                  RowBox[{
                   RowBox[{"3", "dim"}], "+", 
                   RowBox[{"2", "nn"}]}]}], "}"}]}], "]"}], "]"}], ".", 
             RowBox[{"Take", "[", 
              RowBox[{"EdU", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"2", "dim"}], "+", 
                  RowBox[{"2", "nn"}], "+", "1"}], ",", 
                 RowBox[{
                  RowBox[{"3", "dim"}], "+", 
                  RowBox[{"2", "nn"}]}]}], "}"}], ",", "dim"}], "]"}]}]}]}], 
          "}"}], ",", 
         RowBox[{"Simplify", "[", 
          FractionBox[
           RowBox[{"\[CapitalPi]", "-", 
            RowBox[{"Transpose", "[", "\[CapitalPi]", "]"}]}], "2"], "]"}]}], 
        "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "@@", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", "Bold", ",", "15"}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Superscript", "[", 
          RowBox[{"\"\<\[Pi]\>\"", ",", "\"\<mn\>\""}], "]"}], ",", 
         "\"\< = \>\"", ",", 
         RowBox[{"\[Pi]2", "//", "MatrixForm"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", 
      RowBox[{
      "\"\<Generalized frame fields\>\"", ",", "Blue", ",", "Bold", ",", 
       "18"}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "@@", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", "Bold", ",", "15"}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Superscript", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{
            "\"\<E\>\"", ",", "\"\<\!\(\*OverscriptBox[\(A\), \(^\)]\)\>\""}],
             "]"}], ",", "\"\<\!\(\*OverscriptBox[\(M\), \(^\)]\)\>\""}], 
          "]"}], ",", "\"\< = \>\"", ",", 
         RowBox[{"EdU", "//", "MatrixForm"}]}], "}"}]}], "]"}]}], ";"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookFind", "[", 
   RowBox[{
    RowBox[{"EvaluationCell", "[", "]"}], ",", "\"\<CodeText\>\"", ",", "All",
     ",", "CellStyle"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{
    RowBox[{"NotebookSelection", "[", 
     RowBox[{"EvaluationNotebook", "[", "]"}], "]"}], ",", 
    RowBox[{"CellOpen", "\[Rule]", "False"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SelectionMove", "[", 
   RowBox[{
    RowBox[{"EvaluationNotebook", "[", "]"}], ",", "Next", ",", "CellGroup"}],
    "]"}], ";"}]}], "CodeText",
 Editable->False,
 Evaluatable->True,
 CellOpen->False,
 FontSize->9,
 CellLabel->"In[38]:=",ExpressionUUID->"bad75f00-2a43-458e-90aa-f47178c087f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["CHECK: Generalized parallelizability",
 FontWeight->"Bold"]], "Subsubsection",
 Editable->False,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"4feb36e5-2726-49cf-9605-21243ccc5829"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{"Evaluate", " ", 
     RowBox[{"here", "!"}]}], " ", "*)"}],
   FontSize->18], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{"Unprotect", "[", "Dbr", "]"}], ";", 
     RowBox[{
      RowBox[{"Dbr", "[", 
       RowBox[{"V_", ",", "W_"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"VV", "=", 
           RowBox[{"Normal", "[", "V", "]"}]}], ",", 
          RowBox[{"WW", "=", 
           RowBox[{"Normal", "[", "W", "]"}]}], ",", 
          RowBox[{"dV", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Normal", "[", "V", "]"}], ",", 
               RowBox[{"Genx", "[", 
                RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"ii", ",", "Vdim"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"dW", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Normal", "[", "W", "]"}], ",", 
               RowBox[{"Genx", "[", 
                RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"ii", ",", "Vdim"}], "}"}]}], "]"}]}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"VV", ".", "dW"}], "-", 
         RowBox[{"WW", ".", "dV"}], "+", 
         RowBox[{"TensorContract", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"YY", ".", "WW"}], ")"}], ".", 
            RowBox[{"TensorTranspose", "[", "dV", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     RowBox[{"Protect", "[", "Dbr", "]"}], ";"}], "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Union", "@", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Dbr", "[", 
              RowBox[{
               RowBox[{"EdU", "[", 
                RowBox[{"[", "A", "]"}], "]"}], ",", 
               RowBox[{"EdU", "[", 
                RowBox[{"[", "B", "]"}], "]"}]}], "]"}], "+", 
             RowBox[{
              RowBox[{"X", "[", 
               RowBox[{"[", 
                RowBox[{"A", ",", "B"}], "]"}], "]"}], ".", "EdU"}]}], "//", 
            "Simplify"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "Vdim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"B", ",", "Vdim"}], "}"}]}], "]"}], "]"}]}], "\[Equal]", 
       RowBox[{"{", "0", "}"}]}], ",", 
      RowBox[{"Print", "[", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*FormBox[RowBox[{SubscriptBox[RowBox[{\"[\", \
RowBox[{SubscriptBox[\"E\", OverscriptBox[\"A\", \"^\"]], \",\", \
SubscriptBox[\"E\", OverscriptBox[\"B\", \"^\"]]}], \"]\"}], \"D\"], \"  \", \
\"=\", RowBox[{RowBox[{\"-\", TemplateBox[{
SubscriptBox[\"X\", 
RowBox[{
OverscriptBox[
StyleBox[\"A\", FontSlant -> \"Plain\"], \"^\"], 
OverscriptBox[
StyleBox[\"B\", FontSlant -> \"Plain\"], \"^\"]}]], 
OverscriptBox[
StyleBox[\"C\", FontSlant -> \"Plain\"], \"^\"]},\"Superscript\"]}], \"\
\[InvisibleSpace] \", SubscriptBox[\"E\", OverscriptBox[\"C\", \"^\"]], \" \
\"}]}],TraditionalForm]\) is satisfied!\>\"", ",", "Blue", ",", "Bold", ",", 
         "18"}], "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<ERROR! \!\(\*FormBox[RowBox[{SubscriptBox[RowBox[{\"[\", \
RowBox[{SubscriptBox[\"E\", OverscriptBox[\"A\", \"^\"]], \",\", \
SubscriptBox[\"E\", OverscriptBox[\"B\", \"^\"]]}], \"]\"}], \"D\"], \"  \", \
\"=\", RowBox[{RowBox[{\"-\", TemplateBox[{
SubscriptBox[\"X\", 
RowBox[{
OverscriptBox[
StyleBox[\"A\", FontSlant -> \"Plain\"], \"^\"], 
OverscriptBox[
StyleBox[\"B\", FontSlant -> \"Plain\"], \"^\"]}]], 
OverscriptBox[
StyleBox[\"C\", FontSlant -> \"Plain\"], \"^\"]},\"Superscript\"]}], \"\
\[InvisibleSpace] \", SubscriptBox[\"E\", OverscriptBox[\"C\", \"^\"]], \" \
\"}]}],TraditionalForm]\) is not satisfied!\>\"", ",", "Red", ",", "Bold", 
          ",", "18"}], "]"}], "]"}], ";"}], ",", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<ERROR! \!\(\*FormBox[RowBox[{SubscriptBox[RowBox[{\"[\", \
RowBox[{SubscriptBox[\"E\", OverscriptBox[\"A\", \"^\"]], \",\", \
SubscriptBox[\"E\", OverscriptBox[\"B\", \"^\"]]}], \"]\"}], \"D\"], \"  \", \
\"=\", RowBox[{RowBox[{\"-\", TemplateBox[{
SubscriptBox[\"X\", 
RowBox[{
OverscriptBox[
StyleBox[\"A\", FontSlant -> \"Plain\"], \"^\"], 
OverscriptBox[
StyleBox[\"B\", FontSlant -> \"Plain\"], \"^\"]}]], 
OverscriptBox[
StyleBox[\"C\", FontSlant -> \"Plain\"], \"^\"]},\"Superscript\"]}], \"\
\[InvisibleSpace] \", SubscriptBox[\"E\", OverscriptBox[\"C\", \"^\"]], \" \
\"}]}],TraditionalForm]\) is not satisfied!\>\"", ",", "Red", ",", "Bold", 
          ",", "18"}], "]"}], "]"}], ";"}]}], "]"}]}], "CodeText",
   FontSize->9]}]], "Input",
 Editable->False,
 CellLabel->"In[43]:=",ExpressionUUID->"9bc5b772-9bfa-40e2-8bec-c3f6e40bc17b"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{2544, 1341},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
TrackCellChangeTimes->False,
FrontEndVersion->"12.2 for Microsoft Windows (64-bit) (2021\:5e742\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"12323e92-5c48-4eea-b7cc-913af093d8bb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 212, 5, 75, "Subsection",ExpressionUUID->"b8354b72-8d18-45d8-8858-81fae3c59257"],
Cell[794, 29, 232, 5, 38, "Text",ExpressionUUID->"8b4472b1-db9e-43c4-8350-9b7bf63e59c7"],
Cell[1029, 36, 2200, 64, 222, "Input",ExpressionUUID->"d66b507d-c93f-46ad-a1bc-991e9fac6fdf"],
Cell[3232, 102, 86543, 2089, 20, "CodeText",ExpressionUUID->"24713cc4-d110-4075-a194-b29a1435f17b",
 Evaluatable->True,
 CellOpen->False],
Cell[CellGroupData[{
Cell[89800, 2195, 199, 4, 60, "Subsubsection",ExpressionUUID->"57e18e8f-4623-465b-b1ff-5c9d98498935"],
Cell[90002, 2201, 214, 4, 38, "Text",ExpressionUUID->"7cb40f1a-31b3-44c1-9d16-e20ab758048d"],
Cell[90219, 2207, 7486, 272, 584, "Input",ExpressionUUID->"f2f71481-4acd-4d56-9a0a-8c4b87b53281"],
Cell[97708, 2481, 17921, 471, 20, "CodeText",ExpressionUUID->"3189cd7f-7b61-4311-bd4b-fda567a36ae0",
 Evaluatable->True,
 CellOpen->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[115666, 2957, 1542, 53, 67, "Subsubsection",ExpressionUUID->"238a169b-afad-4193-aed3-4527ebf76ac4"],
Cell[117211, 3012, 2499, 69, 67, "Input",ExpressionUUID->"685b4c78-1ac9-4100-a5ac-50460c3ae2b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119747, 3086, 198, 4, 60, "Subsubsection",ExpressionUUID->"fbb220f8-0ee8-4fca-82e4-c168b3f3dc3c"],
Cell[119948, 3092, 2675, 75, 67, "Input",ExpressionUUID->"cc4a735d-8597-4d5e-a32f-40b2d7747cb7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[122672, 3173, 219, 5, 75, "Subsection",ExpressionUUID->"4d41af5b-e70b-412c-8d5d-4176acfb8041"],
Cell[122894, 3180, 248, 5, 38, "Text",ExpressionUUID->"f4baf16e-5221-44d1-be9c-3c81a2d71a12"],
Cell[CellGroupData[{
Cell[123167, 3189, 191, 4, 60, "Subsubsection",ExpressionUUID->"ece1529a-81b3-4e72-bef7-65dea966f255"],
Cell[123361, 3195, 391, 14, 38, "Text",ExpressionUUID->"53e22e9e-909a-4f05-afde-07417c48cbf9"],
Cell[123755, 3211, 1878, 57, 161, "Input",ExpressionUUID->"787246ae-4ea7-4453-8113-acc78a89137e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125670, 3273, 202, 4, 60, "Subsubsection",ExpressionUUID->"12ca1531-65bb-4bb4-9371-72b2e80aac87"],
Cell[125875, 3279, 1726, 55, 81, "Text",ExpressionUUID->"4d2a445a-63e7-4360-af70-c4526e4d4fcf"],
Cell[127604, 3336, 1149, 35, 124, "Input",ExpressionUUID->"bbd605df-d8c7-473f-96e5-d1175b4b2190"],
Cell[128756, 3373, 35364, 959, 19, "CodeText",ExpressionUUID->"bad75f00-2a43-458e-90aa-f47178c087f6",
 Evaluatable->True,
 CellOpen->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[164157, 4337, 216, 4, 60, "Subsubsection",ExpressionUUID->"4feb36e5-2726-49cf-9605-21243ccc5829"],
Cell[164376, 4343, 5299, 137, 114, "Input",ExpressionUUID->"9bc5b772-9bfa-40e2-8bec-c3f6e40bc17b"]
}, Open  ]]
}, Open  ]]
}
]
*)


